Dark matter or correlated errors: Systematics of the AMS-02 antiproton excess

Several studies have pointed out an excess in the AMS-02 antiproton spectrum at rigidities of 10-20 GV. Its spectral properties were found to be consistent with a dark-matter particle of mass 50-100 GeV which annihilates hadronically at roughly the thermal rate. In this work, we reinvestigate the antiproton excess including all relevant sources of systematic errors. Most importantly, we perform a realistic estimate of the correlations in the AMS-02 systematic error which could potentially "fake" a dark-matter signal. The dominant systematics in the relevant rigidity range originate from uncertainties in the cross sections for absorption of cosmic rays within the detector material. For the first time, we calculate their correlations within the full Glauber-Gribov theory of inelastic scattering. The AMS-02 correlations enter our spectral search for dark matter in the form of covariance matrices which we make publicly available for the cosmic-ray community. We find that the global significance of the antiproton excess is reduced to below 1 $\sigma$ once all systematics, including the derived AMS-02 error correlations, are taken into account. No significant preference for a dark-matter signal in the AMS-02 antiproton data is found in the mass range 10-10000 GeV.

==> anc/AMS_CovMatrix_BC.dat <==
#   Covariance matrix of uncertainties in the B/C ratio measured by AMS-02 in M. Aguilar et al., Phys. Rev. Lett. 117, 231102 (2016)
#   the matrix has 67 x 67 entries corresponding to the 67 rigidity bins of AMS-02
#   diagonal entries correspond to the (squared) total error published by AMS-02, off-diagonal entries have been derived by J. Heisig, M. Korsmeier, M.W. Winkler
# 
#   Please cite J. Heisig, M. Korsmeier, M.W. Winkler, "Dark matter or correlated errors? Systematics of the AMS-02 antiproton excess" (2020) when used
#
0.00016964999999999998	0.00015864866778083947	0.00015039553324883056	0.00014211162731525621	0.00013453787473314118	0.00012762520504907047	0.00012132138039889199	0.00011432140109622647	0.00010643015825446839	0.00010095088142283407	0.00009327819699045305	0.00008579092863021683	0.00007794528381139043	0.00007002932307287019	0.00006308535103956659	0.000056176681531894	0.00004990655718719652	0.00004449577485973067	0.000039434578271225516	0.0000347588678764341	0.000030753455401149945	0.000028675126324710958	0.000025902788870958507	0.000024296136649395296	0.000021903950264697178	0.000020333075987938056	0.000020281717562910188	0.00001936944868665994	0.000018608520267502195	0.0000189148692043208	0.000017876846389866305	0.00001719915924949282	0.00001752504037142817	0.00001642465918471064	0.00001553456733442411	0.000015571714522574243	0.000015656827695156995	0.000015152918916739125	0.00001419824543277913	0.000014717444904304405	0.000013603796035988288	0.000014179484780612664	0.000014260389486052326	0.000013721327990889229	0.000013725754805843718	0.000013899897834997087	0.00001291369739877805	0.000013113059621602763	0.000013822646739998343	0.000012024444483383444	0.000010635015875579293	0.0000103419341477096	9.622765098631098e-6	9.273837698951248e-6	8.500811049295663e-6	9.353725293486457e-6	8.448186349010197e-6	8.12542572473701e-6	7.703776497143325e-6	7.945471947512723e-6	6.590351611263893e-6	5.729995809989867e-6	6.5608451030687365e-6	5.265870762916222e-6	4.925541877433777e-6	3.775704655938716e-6	3.082283643447033e-6
0.00015864866778083947	0.00015664999999999996	0.00014769696613396905	0.00014059240186079826	0.00013341915663179094	0.00012644704023903386	0.0001198279918710918	0.00011246710242326482	0.00010428751627621834	0.00009858367877015194	0.00009084304448036783	0.00008337655613986255	0.00007564176867472237	0.0000678826715376192	0.00006109721457752089	0.00005436833004832051	0.00004827014351552243	0.00004301480887780743	0.000038114049933381345	0.00003357728452532183	0.000029703792962427762	0.000027681776256784412	0.000025000439021082676	0.000023437305665019818	0.00002112849580589854	0.000019606937462310164	0.00001955124952601805	0.000018666226469264773	0.000017921992222752013	0.00001820716137678977	0.00001720394317268746	0.000016548891017510694	0.00001685654287585959	0.000015795837456828077	0.000014938110364672823	0.000014968463209647952	0.000015043662235982878	0.000014555565522980113	0.000013637604554708588	0.0000141254680367313	0.00001304695201476817	0.000013603822225593633	0.000013677894027417017	0.00001315395066041634	0.000013160295060794072	0.000013324168928069358	0.000012377294539738032	0.000012565658182917655	0.000013234247411655644	0.000011511071778667212	0.000010179494059603482	9.89740224131696e-6	9.207615043903323e-6	8.872451675268355e-6	8.131388916331225e-6	8.938533899907376e-6	8.071220512926146e-6	7.759938021009728e-6	7.355668536611712e-6	7.581115019614583e-6	6.28504044764185e-6	5.451937415975719e-6	6.241792655060235e-6	5.001897101282888e-6	4.672131056486024e-6	3.5812488346289597e-6	2.8937815598468422e-6
0.00015039553324883056	0.00014769696613396905	0.00014625	0.00013852838999492276	0.00013223104562002633	0.0001255633569786414	0.00011883739683237789	0.00011115642683695106	0.00010262933113747751	0.00009659257736668411	0.00008866403196728485	0.00008112156121610465	0.00007342539334990169	0.0000657755999632592	0.000059119448765664496	0.000052551297862150816	0.00004661205568849306	0.000041506322034345735	0.0000367585147050192	0.0000323669311232262	0.00002862137123115144	0.000026658130280332784	0.00002406761807234403	0.000022555903331857253	0.000020328976696348523	0.000018859385623766226	0.000018802458707358105	0.0000179465680976739	0.000017225155276577693	0.00001749349812865535	0.00001652622083242421	0.000015894257454407593	0.00001618696076439691	0.000015167001307661648	0.000014341651286007144	0.000014367544838561623	0.00001443598816554796	0.000013964710575748226	0.000013083106598680493	0.000013546959993513821	0.000012512457953632655	0.000013043766130378083	0.000013112932864478069	0.000012610617078430413	0.00001261421465559291	0.000012769549866237557	0.000011861472407960032	0.000012040529603413197	0.000012679823683658208	0.000011029251466924453	9.753755508444203e-6	9.483359126625802e-6	8.822445641116895e-6	8.501253702780728e-6	7.791949639928721e-6	8.56477119823892e-6	7.734611770081998e-6	7.435887678238641e-6	7.049456187971433e-6	7.2671241315494066e-6	6.0265243907743825e-6	5.229573230107685e-6	5.989048421301384e-6	4.802199144857688e-6	4.488883823997394e-6	3.4453275208707073e-6	2.793264101626005e-6
0.00014211162731525621	0.00014059240186079826	0.00013852838999492276	0.00013651999999999997	0.00012940939926351156	0.00012345550863127242	0.00011701957281372465	0.00010932411484483972	0.0001006257667247065	0.0000943312510046362	0.0000862356596126207	0.00007861662665784512	0.00007098446776603352	0.000063473789352215	0.00005698067910050261	0.00005061062971825351	0.00004486337679356281	0.000039934370532901725	0.000035371141729432034	0.00003114537740771121	0.000027546183405492484	0.000025644100503431106	0.000023153104729030688	0.000021691305120154734	0.000019554549751835014	0.00001813751257551697	0.00001807984574893213	0.000017253786681478253	0.00001655166526894424	0.00001679954379831938	0.000015869170539688335	0.000015262373645521943	0.000015538976774580564	0.000014560615566326142	0.00001376950265727396	0.000013789716039049322	0.000013848587069187277	0.000013393726005258741	0.000012550183595535373	0.000012983803433962847	0.000011994943693102487	0.000012499299301856926	0.000012562555330829947	0.000012083967103184269	0.000012082529947007132	0.000012228545981976717	0.000011359203040198821	0.000011528164125221462	0.000012136808008478302	0.000010559338544454328	9.339851642519085e-6	9.080974173715736e-6	8.448279798843296e-6	8.140288420728095e-6	7.462601636731099e-6	8.199716942021847e-6	7.406055888585447e-6	7.117467795063787e-6	6.748257074191469e-6	6.9578711063808115e-6	5.771698179624484e-6	5.009253843961644e-6	5.736938750736425e-6	4.60141023048044e-6	4.301773612112484e-6	3.3037767396347814e-6	2.6841677608934766e-6
0.00013453787473314118	0.00013341915663179094	0.00013223104562002633	0.00012940939926351156	0.00012712999999999998	0.0001204866476533302	0.00011473200118612917	0.0001073828388633817	0.00009876113846951149	0.00009233121597747735	0.00008408557711743844	0.00007634878450623749	0.00006872798526408829	0.00006131104660974397	0.00005495133629322997	0.00004876123797753322	0.000043197200176010126	0.00003844024328409332	0.00003405868418464735	0.00002999569344669078	0.00002653968927814058	0.000024698749388735117	0.000022304597044419094	0.000020892479539386572	0.000018842250181736893	0.00001747583911465065	0.000017419930041735012	0.000016622953732373585	0.000015939500282097695	0.00001616967966628197	0.000015274186113947844	0.000014691536024247709	0.000014954790203733928	0.000014015418191049546	0.000013256236597169858	0.00001327186231764486	0.000013322395680730848	0.000012882627878775729	0.000012074112183837649	0.000012480520582924088	0.0000115333313371895	0.000012013996510268473	0.000012072426642674735	0.000011615757588009515	0.000011610022003516619	0.000011747977365082578	0.00001091352051981164	0.000011073699246157257	0.000011655229600082571	0.000010143128154771733	8.97369451796625e-6	8.725293011987526e-6	8.117765252197516e-6	7.821583207943695e-6	7.172072371140668e-6	7.877429401153902e-6	7.116118143652354e-6	6.836137637595708e-6	6.482106113930881e-6	6.684509586216964e-6	5.546348745502438e-6	4.814097234009488e-6	5.51305692948509e-6	4.422476018495613e-6	4.1339235847663475e-6	3.1755074567921192e-6	2.583144178017009e-6
0.00012762520504907047	0.00012644704023903386	0.0001255633569786414	0.00012345550863127242	0.0001204866476533302	0.00011833000000000001	0.00011186115657537326	0.00010522384882163866	0.00009700325542601976	0.000090657213693886	0.00008235708829115645	0.00007449560493984313	0.00006681061367044692	0.000059406672971468706	0.00005311214093392844	0.00004704832629403376	0.00004163776880842254	0.00003703004581381503	0.00003280792716953933	0.000028887533997654814	0.000025566057730784216	0.0000237909118780963	0.000021489908948435714	0.000020126945274770673	0.000018158405704401993	0.000016842678916061945	0.000016789784018114714	0.000016022408975032852	0.00001535854980175222	0.000015576056428518814	0.000014714203278392794	0.000014154414119113128	0.00001440681839868978	0.000013503809804839875	0.000012774134693487936	0.000012787068126325532	0.000012832147363110797	0.000012407153677915311	0.000011630212330728773	0.000012013289285874427	0.000011093588925271328	0.000011563700264023586	0.000011618657609418715	0.000011173787914113895	0.000011172693958472437	0.00001130396487989617	0.000010501050134025437	0.000010653811516750288	0.00001120261450604999	9.748742217221344e-6	8.624219310012422e-6	8.384789590775944e-6	7.8000813397407e-6	7.51475772866622e-6	6.889566949720857e-6	7.557988572967605e-6	6.825553108899563e-6	6.553604296427398e-6	6.212227727778132e-6	6.399850441908259e-6	5.30607234427163e-6	4.590724732956427e-6	5.254688233463132e-6	4.204342790905192e-6	3.9193288062440975e-6	3.005934826945412e-6	2.404780307372759e-6
0.00012132138039889199	0.0001198279918710918	0.00011883739683237789	0.00011701957281372465	0.00011473200118612917	0.00011186115657537326	0.00010985	0.00010251281878398873	0.00009504849624380026	0.00008909095930549117	0.00008093591317996049	0.00007302351713724037	0.0000652577651230557	0.00005780241727444208	0.000051499436536229544	0.00004549410761376895	0.000040190124961770627	0.000035697034964335715	0.000031612753377800806	0.00002783283674792636	0.000024639537890348702	0.000022928438183449846	0.000020718360294046802	0.000019404422485603274	0.000017516451819477543	0.000016250399214182933	0.00001620128171965664	0.000015463569741041757	0.000014820760778388451	0.000015026651536246412	0.000014197816957943013	0.000013661281430091949	0.00001390386473610132	0.000013035839815153363	0.00001233550620584868	0.00001234649198994232	0.000012386216957658292	0.000011975865457345695	0.000011229942645822094	0.000011590633488468872	0.000010707178954281631	0.000011158145844613293	0.000011209789625753188	0.00001078440848308775	0.0000107801463228321	0.000010905303782302178	0.00001013211824139507	0.00001027803107074328	0.000010804541950934178	9.405577772610305e-6	8.323014770509492e-6	8.09263568744166e-6	7.528997357057429e-6	7.2536000059965065e-6	6.6519872990677565e-6	7.2940470562066815e-6	6.5884166585559615e-6	6.323077357992913e-6	5.994253425648313e-6	6.176044465840365e-6	5.1216903563740995e-6	4.430758776230317e-6	5.07073470328706e-6	4.056838863876725e-6	3.779938985288375e-6	2.8984480003438976e-6	2.3183220676576957e-6
0.00011432140109622647	0.00011246710242326482	0.00011115642683695106	0.00010932411484483972	0.0001073828388633817	0.00010522384882163866	0.00010251281878398873	0.00009945	0.00009162668834814241	0.0000864353747826564	0.00007879135862944758	0.00007108776806391529	0.00006340933450808245	0.00005597202163841434	0.00004967334537726388	0.00004371758157312327	0.000038508056573301244	0.000034122958527938035	0.00003019158667605514	0.00002656895511770516	0.000023524917373975518	0.00002188100529715946	0.000019779402741556564	0.000018524290273148313	0.00001673436380013218	0.000015527517533805042	0.000015483918101372925	0.000014781151914932012	0.000014161932606759114	0.000014351975000551058	0.00001356287625285004	0.000013054199700362579	0.000013285028020454449	0.000012460402134902515	0.00001179540290298864	0.000011803080097431351	0.000011835408928209724	0.00001144180169016936	0.000010733624766973855	0.000011067050279153939	0.000010227901667470609	0.00001065533188040911	0.00001070293732240744	0.00001030101998274997	0.000010293069137642197	0.000010410422904661442	9.673746042736388e-6	9.8110288068623e-6	0.00001031005714467426	8.97864744023819e-6	7.94785512585539e-6	7.728600470393116e-6	7.190981750750236e-6	6.927942817220967e-6	6.355354736889559e-6	6.964901501646186e-6	6.292439746689646e-6	6.035664768016533e-6	5.7223120092000184e-6	5.896627266602955e-6	4.891233923210394e-6	4.2308061364772705e-6	4.84079966209728e-6	3.872387217004904e-6	3.605745469311393e-6	2.763996929219996e-6	2.209912397022791e-6
0.00010643015825446839	0.00010428751627621834	0.00010262933113747751	0.0001006257667247065	0.00009876113846951149	0.00009700325542601976	0.00009504849624380026	0.00009162668834814241	0.00008769999999999998	0.00008233514339466701	0.00007558554070364577	0.00006844302146407591	0.00006109651388221353	0.000053829387632133764	0.00004760075494163922	0.000041707609884464944	0.000036595311970154135	0.000032301793689043485	0.000028511374186369984	0.00002506334111835977	0.000022182913809529767	0.000020620003049953037	0.000018644724386377034	0.000017460251532416215	0.000015787686327295225	0.00001465423393258942	0.000014615719811740213	0.000013957597539219014	0.000013373003768552582	0.000013547347355672106	0.000012807631724706679	0.00001233398022785749	0.000012550706619234398	0.000011777475607777855	0.000011156373952559215	0.000011162256011863394	0.000011187663521728538	0.000010816716287529853	0.000010154628364519684	0.000010457335530563493	9.68175599692297e-6	0.000010071592938937662	0.00001011458269738499	9.749217393363323e-6	9.729443241741932e-6	9.838313213782374e-6	9.145274190544711e-6	9.272909784494465e-6	9.748881070956921e-6	8.497875668738623e-6	7.5282724697008075e-6	7.322821177928642e-6	6.815870013873249e-6	6.567255834735177e-6	6.0298953496049505e-6	6.610160447445988e-6	5.976823877652678e-6	5.729890509200345e-6	5.435692605751751e-6	5.609714652981915e-6	4.660264346565468e-6	4.045814284410648e-6	4.6299177344144664e-6	3.7146704019522762e-6	3.4661705070460064e-6	2.6609314563880533e-6	2.1707339582542793e-6
0.00010095088142283407	0.00009858367877015194	0.00009659257736668411	0.0000943312510046362	0.00009233121597747735	0.000090657213693886	0.00008909095930549117	0.0000864353747826564	0.00008233514339466701	0.00008041999999999999	0.00007344709585320938	0.00006700534075682786	0.000060105758014504235	0.000053032602344218465	0.00004682547116037337	0.000040872297411736715	0.00003570562210497135	0.00003134555569877968	0.000027562553948496467	0.000024158054774238945	0.000021348611342352307	0.00001980493558844862	0.00001790120853827875	0.000016756006315507603	0.000015161844210192	0.000014075609683752797	0.000014042642768445235	0.000013413862980542914	0.000012848025135955545	0.000013009182522323207	0.000012302679798994953	0.000011852974727407882	0.000012061119789483988	0.000011324366854992824	0.00001073294588898626	0.000010736063358586663	0.000010754630943330469	0.000010396703772403026	9.765960487473382e-6	0.000010044631026798305	9.305676162129976e-6	9.676387472450016e-6	9.716112026927646e-6	9.370746108168991e-6	9.347175718421984e-6	9.449428486364519e-6	8.785657345409823e-6	8.906024486894084e-6	9.359654164337945e-6	8.162942939574957e-6	7.234874216326279e-6	7.038515013950639e-6	6.552175253761682e-6	6.313368832192214e-6	5.799360096059512e-6	6.353330507827114e-6	5.7464110393851735e-6	5.5051289193921945e-6	5.223269856927271e-6	5.391877734720203e-6	4.4811507440237055e-6	3.890512632281884e-6	4.451032013595088e-6	3.5712353166946327e-6	3.3301062218480105e-6	2.555708997972488e-6	2.0863771771019834e-6
0.00009327819699045305	0.00009084304448036783	0.00008866403196728485	0.0000862356596126207	0.00008408557711743844	0.00008235708829115645	0.00008093591317996049	0.00007879135862944758	0.00007558554070364577	0.00007344709585320938	0.0000701	0.00006352488670845926	0.00005748610819763969	0.00005101100224466038	0.00004513717561554336	0.000039341334011622446	0.00003426203449562711	0.00002989350348682054	0.000026139951184212485	0.000022800504259246784	0.00002008256848883456	0.00001856757209498682	0.000016758005405895164	0.00001566630682327765	0.000014180982214068815	0.00001316575048674231	0.000013135892945002166	0.000012552622769523235	0.000012022323804124225	0.000012169438987497844	0.000011513965662137592	0.000011099847351834529	0.000011294410541551872	0.000010610501050731758	0.000010063607417723004	0.000010065780249465838	0.000010078969247080332	9.744653942413095e-6	9.16031178150335e-6	9.409016643983078e-6	8.724050421103876e-6	9.067408563694202e-6	9.103173221266589e-6	8.786487041204301e-6	8.759578185232651e-6	8.853577382677397e-6	8.234236297862494e-6	8.34511300859949e-6	8.766590641392465e-6	7.651076096447606e-6	6.785196213724866e-6	6.602380708480291e-6	6.14746879197085e-6	5.923643823758637e-6	5.444493659599804e-6	5.959974021817127e-6	5.392807715814565e-6	5.162006220736768e-6	4.89871857632592e-6	5.0585268914412484e-6	4.206310956841949e-6	3.6522155840617438e-6	4.177084873474398e-6	3.351619018453567e-6	3.1227764919773303e-6	2.3957509876891055e-6	1.9578453788554433e-6
0.00008579092863021683	0.00008337655613986255	0.00008112156121610465	0.00007861662665784512	0.00007634878450623749	0.00007449560493984313	0.00007302351713724037	0.00007108776806391529	0.00006844302146407591	0.00006700534075682786	0.00006352488670845926	0.0000605	0.000054288941821523256	0.000048657551210025545	0.00004335212497774466	0.00003789267882727582	0.000033007790172477726	0.000028659661258960557	0.00002491641656039542	0.00002159885477614001	0.00001892748590165362	0.000017400997593793203	0.00001565315539412012	0.000014596051087058565	0.000013205418792634089	0.000012254126460468318	0.000012223395946430588	0.000011684144347636832	0.000011190493913642099	0.00001132504639046372	0.000010720598174476285	0.00001034177345254153	0.000010523179592070464	9.891685330984014e-6	9.389059181467121e-6	9.391295066889323e-6	9.400663356324855e-6	9.090808820806696e-6	8.552434727345245e-6	8.773581304812048e-6	8.141906966775648e-6	8.458931529261188e-6	8.491324528923878e-6	8.202696086738155e-6	8.173497562420994e-6	8.259926174621924e-6	7.684853320632431e-6	7.786873526976162e-6	8.177050317000332e-6	7.141875663720901e-6	6.337611199423731e-6	6.168335739627527e-6	5.744771112047253e-6	5.536013558546104e-6	5.091380583543087e-6	5.569188754563322e-6	5.04145167511866e-6	4.8216357720824064e-6	4.576814613406303e-6	4.727858237105533e-6	3.933602263767411e-6	3.415755691787964e-6	3.905492695028604e-6	3.1339269702639896e-6	2.9175030080832772e-6	2.2375344849153e-6	1.830374935216253e-6
0.00007794528381139043	0.00007564176867472237	0.00007342539334990169	0.00007098446776603352	0.00006872798526408829	0.00006681061367044692	0.0000652577651230557	0.00006340933450808245	0.00006109651388221353	0.000060105758014504235	0.00005748610819763969	0.000054288941821523256	0.000051410000000000004	0.000045798467793228854	0.00004128272377545856	0.00003637700330371348	0.000031838793591095876	0.000027601361689038266	0.00002392329948586062	0.000020615447315982335	0.00001796434715708099	0.000016359535346013437	0.00001463553709894236	0.000013583121383155992	0.000012272616226902561	0.000011368152100662067	0.000011333948370753729	0.000010831298881499928	0.000010362315234512007	0.000010473833473941134	9.918630724701732e-6	9.574559672471987e-6	9.742715946955583e-6	9.168089722715722e-6	8.709758041820496e-6	8.706495712252424e-6	8.704820660962936e-6	8.413243591739443e-6	7.92234529255224e-6	8.10854977470574e-6	7.532762396100938e-6	7.820104104552252e-6	7.847500961282512e-6	7.587946679342358e-6	7.554012003597952e-6	7.629324275521368e-6	7.100035213860552e-6	7.190011079995097e-6	7.54464180637994e-6	6.59480326303825e-6	5.856350673416652e-6	5.70117748744846e-6	5.310414776078821e-6	5.1176033870740735e-6	4.7097591897261566e-6	5.145600096387942e-6	4.660264746116572e-6	4.451190277495053e-6	4.225943169680273e-6	4.367150577338779e-6	3.6359588753299096e-6	3.1574997966944573e-6	3.6083919287714865e-6	2.8956352831512047e-6	2.6925526272673944e-6	2.0640749872666556e-6	1.691076518209968e-6
0.00007002932307287019	0.0000678826715376192	0.0000657755999632592	0.000063473789352215	0.00006131104660974397	0.000059406672971468706	0.00005780241727444208	0.00005597202163841434	0.000053829387632133764	0.000053032602344218465	0.00005101100224466038	0.000048657551210025545	0.000045798467793228854	0.00004324999999999999	0.00003866713767714349	0.000034518151496033136	0.000030530941295401685	0.000026560523734347672	0.000023030824292234087	0.000019764167371949815	0.00001712655608970393	0.000015417505288628923	0.000013677269963541733	0.000012596437231024924	0.000011339576829025518	0.000010464673736483189	0.000010412481431280737	9.942401768745247e-6	9.500507516948654e-6	9.59042345055286e-6	9.086290780790938e-6	8.778254210272822e-6	8.932226253434879e-6	8.414725761341075e-6	8.002710460257386e-6	7.996321277095716e-6	7.986409611500606e-6	7.716773179476078e-6	7.2748103643505455e-6	7.4275802096101106e-6	6.90906844321986e-6	7.16672622236543e-6	7.18951590059275e-6	6.959952734209814e-6	6.921927296541337e-6	6.986992702996288e-6	6.504786160674333e-6	6.583342009175014e-6	6.90244416860074e-6	6.039581059510667e-6	5.368064814925815e-6	5.227314398918128e-6	4.870083858872402e-6	4.6934881701882015e-6	4.323095782074533e-6	4.716612806123695e-6	4.2743161457505494e-6	4.0762566214483205e-6	3.870906763485983e-6	4.002218609428668e-6	3.334886469560469e-6	2.896290429332948e-6	3.307903703111859e-6	2.65464714630652e-6	2.4649938190185227e-6	1.8885962933137973e-6	1.550242332865145e-6
0.00006308535103956659	0.00006109721457752089	0.000059119448765664496	0.00005698067910050261	0.00005495133629322997	0.00005311214093392844	0.000051499436536229544	0.00004967334537726388	0.00004760075494163922	0.00004682547116037337	0.00004513717561554336	0.00004335212497774466	0.00004128272377545856	0.00003866713767714349	0.000037	0.00003268640436181926	0.0000293728931927572	0.000025801519736097773	0.000022513062908031634	0.000019325072325589523	0.00001669650532183085	0.00001484805891872257	0.00001303308558716438	0.000011873686010515404	0.000010617773098581746	9.730232324907071e-6	9.639879152439976e-6	9.183535855390796e-6	8.757442703773138e-6	8.823591820028144e-6	8.362101448262733e-6	8.084925145171492e-6	8.226537218023612e-6	7.759463324185226e-6	7.388278371240811e-6	7.379163765509975e-6	7.361804036445401e-6	7.110976935007136e-6	6.712100932764238e-6	6.8351228819812964e-6	6.366934968969184e-6	6.598774872476652e-6	6.617648105774036e-6	6.41458502859871e-6	6.372819748420924e-6	6.428669954126276e-6	5.987512295202121e-6	6.055816811132754e-6	6.343659450458985e-6	5.556695737442398e-6	4.943657604339142e-6	4.815592257885759e-6	4.487500941641817e-6	4.325112664433149e-6	3.987441066022163e-6	4.343730090847874e-6	3.939003748474849e-6	3.7500004634130787e-6	3.561958687226318e-6	3.6847542169815822e-6	3.0731535208557036e-6	2.6691473754364956e-6	3.046414628068471e-6	2.4448863722229605e-6	2.2665911079890555e-6	1.735523781249509e-6	1.4274042994530704e-6
0.000056176681531894	0.00005436833004832051	0.000052551297862150816	0.00005061062971825351	0.00004876123797753322	0.00004704832629403376	0.00004549410761376895	0.00004371758157312327	0.000041707609884464944	0.000040872297411736715	0.000039341334011622446	0.00003789267882727582	0.00003637700330371348	0.000034518151496033136	0.00003268640436181926	0.000031249999999999994	0.000027730378961539307	0.00002474846500782301	0.000021884016102474042	0.000018919160055673396	0.000016391033995769368	0.000014440669855097359	0.000012547570886730616	0.00001128780277755374	0.000010000580823442828	9.063829238564086e-6	8.909798131276365e-6	8.447828846324954e-6	8.026404717618679e-6	8.06081398170127e-6	7.637856000769214e-6	7.389451398015022e-6	7.517571143684645e-6	7.100643687055314e-6	6.770218047488368e-6	6.758274151155598e-6	6.733392259167623e-6	6.501289189496953e-6	6.145655587916371e-6	6.238830252213144e-6	5.8211720381566815e-6	6.02706272186919e-6	6.041999142567398e-6	5.865480484276685e-6	5.8199469986748544e-6	5.8663345736003575e-6	5.4663872028548695e-6	5.524163742667288e-6	5.780363094043949e-6	5.069705310793741e-6	4.515527926249436e-6	4.400196829203544e-6	4.101353464988056e-6	3.953286664764031e-6	3.648523944936593e-6	3.967071166953559e-6	3.600206154376947e-6	3.420160962096576e-6	3.2494648880385655e-6	3.363536104110895e-6	2.8082460180646116e-6	2.4391534264133475e-6	2.7814907297627202e-6	2.2322726545004088e-6	2.0653546254793315e-6	1.5801944335922528e-6	1.3027143660147664e-6
0.00004990655718719652	0.00004827014351552243	0.00004661205568849306	0.00004486337679356281	0.000043197200176010126	0.00004163776880842254	0.000040190124961770627	0.000038508056573301244	0.000036595311970154135	0.00003570562210497135	0.00003426203449562711	0.000033007790172477726	0.000031838793591095876	0.000030530941295401685	0.0000293728931927572	0.000027730378961539307	0.000027220000000000004	0.000023698347119935296	0.000021359184516377895	0.00001872193282819119	0.00001636876907439693	0.000014359646319643005	0.000012377208513910189	0.000010986241397330081	9.618001603357541e-6	8.575853479015934e-6	8.315109543951778e-6	7.814234773489366e-6	7.37982106953865e-6	7.3716017842271314e-6	6.97659065479901e-6	6.751171510789243e-6	6.862377337104441e-6	6.488350065782117e-6	6.196462832773021e-6	6.1841731977032695e-6	6.1549663656592265e-6	5.944459802591441e-6	5.629738646806407e-6	5.69550885281028e-6	5.325428475605679e-6	5.507155264013001e-6	5.518402124218961e-6	5.367969740334331e-6	5.31854169125294e-6	5.357557207198734e-6	4.996140105801097e-6	5.045276393487543e-6	5.2729302197898095e-6	4.632980529766371e-6	4.132815978694665e-6	4.029274398999366e-6	3.7573544211920393e-6	3.6220227065122544e-6	3.3477230619550325e-6	3.6318607000332334e-6	3.299432807443567e-6	3.1264592297914132e-6	2.9716797066399276e-6	3.0785568861221796e-6	2.5739340112117073e-6	2.235859164746357e-6	2.54699382538688e-6	2.044176370311966e-6	1.8864442439644937e-6	1.4417763741033719e-6	1.19230961464126e-6
0.00004449577485973067	0.00004301480887780743	0.000041506322034345735	0.000039934370532901725	0.00003844024328409332	0.00003703004581381503	0.000035697034964335715	0.000034122958527938035	0.000032301793689043485	0.00003134555569877968	0.00002989350348682054	0.000028659661258960557	0.000027601361689038266	0.000026560523734347672	0.000025801519736097773	0.00002474846500782301	0.000023698347119935296	0.000023299999999999997	0.000020392102733838733	0.000018250539681956876	0.000016237655677531957	0.000014325203637620832	0.000012356966515839352	0.000010897730366984937	9.459424695902756e-6	8.292313065022775e-6	7.909913682160812e-6	7.339371541520732e-6	6.8676497307927075e-6	6.8000134410019305e-6	6.414846447060076e-6	6.200444647094093e-6	6.294797919663545e-6	5.957300955063564e-6	5.696207665098016e-6	5.681944640572243e-6	5.647998028625819e-6	5.452869220863934e-6	5.172404258673903e-6	5.217075112586953e-6	4.886798429894593e-6	5.04918142036946e-6	5.058192605774215e-6	4.9283486025673035e-6	4.877288752705407e-6	4.9092829834959636e-6	4.580696246328166e-6	4.621882965297782e-6	4.8249980919025605e-6	4.245147241029886e-6	3.791599304363817e-6	3.6983897415403697e-6	3.449747553265715e-6	3.3261872678834216e-6	3.077877003034039e-6	3.33245486669742e-6	3.030076912414867e-6	2.864546344637582e-6	2.723455159777692e-6	2.8233154150703154e-6	2.363357057219353e-6	2.0528876126872277e-6	2.3362760896929136e-6	1.8749411391772184e-6	1.7262167696071194e-6	1.3181119491432326e-6	1.0923114540462903e-6
0.000039434578271225516	0.000038114049933381345	0.0000367585147050192	0.000035371141729432034	0.00003405868418464735	0.00003280792716953933	0.000031612753377800806	0.00003019158667605514	0.000028511374186369984	0.000027562553948496467	0.000026139951184212485	0.00002491641656039542	0.00002392329948586062	0.000023030824292234087	0.000022513062908031634	0.000021884016102474042	0.000021359184516377895	0.000020392102733838733	0.00002057	0.000017788893894664675	0.00001622155124584539	0.00001450112342638374	0.000012628064435661125	0.000011147349735480095	9.653002534962385e-6	8.327969167993607e-6	7.800577823486012e-6	7.116387997127539e-6	6.56506830435166e-6	6.401007877083835e-6	5.999898771214238e-6	5.782125384009121e-6	5.854738986830834e-6	5.548694979532499e-6	5.3128881467957735e-6	5.290461089146497e-6	5.243284949321722e-6	5.05311622778143e-6	4.803902650042092e-6	4.819410887199965e-6	4.5259759671628956e-6	4.669038491798331e-6	4.674626682612948e-6	4.564765707960514e-6	4.507992881665608e-6	4.529192620753225e-6	4.228085869650052e-6	4.257936139304144e-6	4.4355089022138255e-6	3.908807937853065e-6	3.4969258978466486e-6	3.412804370573908e-6	3.183257867222739e-6	3.0698886228557265e-6	2.8446509500247344e-6	3.069377060298994e-6	2.793785978753525e-6	2.6304303511657804e-6	2.5007955722747765e-6	2.594398959645805e-6	2.175035890729304e-6	1.8887663421555276e-6	2.1453568816304233e-6	1.721000589953618e-6	1.5783879886541496e-6	1.203195026479054e-6	1.0004128760050474e-6
0.0000347588678764341	0.00003357728452532183	0.0000323669311232262	0.00003114537740771121	0.00002999569344669078	0.000028887533997654814	0.00002783283674792636	0.00002656895511770516	0.00002506334111835977	0.000024158054774238945	0.000022800504259246784	0.00002159885477614001	0.000020615447315982335	0.000019764167371949815	0.000019325072325589523	0.000018919160055673396	0.00001872193282819119	0.000018250539681956876	0.000017788893894664675	0.000018250000000000003	0.00001575760691387362	0.00001437960972267735	0.00001274114046289766	0.000011359078543210875	9.889827985709398e-6	8.449770276384223e-6	7.78439950925028e-6	6.976613363799271e-6	6.339351122241932e-6	6.058559377971732e-6	5.6212687634902925e-6	5.38528728100347e-6	5.422895693131839e-6	5.136363694978252e-6	4.922107443884413e-6	4.893608459259345e-6	4.837922908464691e-6	4.65892432200106e-6	4.440547707918644e-6	4.433973473556822e-6	4.186703366164465e-6	4.302125560991145e-6	4.305197954180185e-6	4.223068104598194e-6	4.1551333199083426e-6	4.169005484259829e-6	3.895836004511012e-6	3.91747861619712e-6	4.081855478223959e-6	3.6072628082264593e-6	3.2355372114066484e-6	3.161048944385163e-6	2.9506210502221616e-6	2.8470986923816707e-6	2.645209828174171e-6	2.8522306973859695e-6	2.602394328364009e-6	2.442492857040759e-6	2.3251444864270094e-6	2.4218333734268344e-6	2.0390936928525553e-6	1.7863485157555465e-6	2.0281793786941586e-6	1.638496918305416e-6	1.5086113689764515e-6	1.1538851703875293e-6	1.0075771233730575e-6
0.000030753455401149945	0.000029703792962427762	0.00002862137123115144	0.000027546183405492484	0.00002653968927814058	0.000025566057730784216	0.000024639537890348702	0.000023524917373975518	0.000022182913809529767	0.000021348611342352307	0.00002008256848883456	0.00001892748590165362	0.00001796434715708099	0.00001712655608970393	0.00001669650532183085	0.000016391033995769368	0.00001636876907439693	0.000016237655677531957	0.00001622155124584539	0.00001575760691387362	0.000016649999999999998	0.000014229423825226114	0.000012905933560036296	0.00001170719469821765	0.000010331681118660606	8.810650345832273e-6	8.025227122840927e-6	7.079200838859084e-6	6.333601578889771e-6	5.902962949543051e-6	5.396122977449004e-6	5.117631067754938e-6	5.104691630910401e-6	4.820922952363395e-6	4.617031666413566e-6	4.577408315467607e-6	4.509752819201292e-6	4.336766583972187e-6	4.144112474027595e-6	4.114379637211675e-6	3.8981780748279765e-6	3.998031069375086e-6	3.998797397520409e-6	3.9346010415891295e-6	3.862103896293667e-6	3.8684776074035655e-6	3.618275387835472e-6	3.6316481943382103e-6	3.7761447100475934e-6	3.3449537521467054e-6	3.0069924898496206e-6	2.940224087202546e-6	2.7452500837402755e-6	2.649967658728396e-6	2.466965616102899e-6	2.6502010510193036e-6	2.4218011745212527e-6	2.2622502446577836e-6	2.1540151002113235e-6	2.246563416883146e-6	1.895751384016509e-6	1.661742244151896e-6	1.8825481950322573e-6	1.5211779562519182e-6	1.3948541146946631e-6	1.065054341276411e-6	9.379267469717725e-7
0.000028675126324710958	0.000027681776256784412	0.000026658130280332784	0.000025644100503431106	0.000024698749388735117	0.0000237909118780963	0.000022928438183449846	0.00002188100529715946	0.000020620003049953037	0.00001980493558844862	0.00001856757209498682	0.000017400997593793203	0.000016359535346013437	0.000015417505288628923	0.00001484805891872257	0.000014440669855097359	0.000014359646319643005	0.000014325203637620832	0.00001450112342638374	0.00001437960972267735	0.000014229423825226114	0.000015380000000000002	0.000012759547210849747	0.00001186452589519032	0.000010695014150421268	9.215833876894817e-6	8.39329234997481e-6	7.356254845962284e-6	6.534601046732389e-6	5.963977891633193e-6	5.364686787219703e-6	5.019770353644364e-6	4.9401112521377005e-6	4.627418838944788e-6	4.414297951001332e-6	4.364153452285099e-6	4.292320832651857e-6	4.12856539167316e-6	3.9490221743207705e-6	3.915560006100989e-6	3.7156257190038564e-6	3.809950435876085e-6	3.8116157309925356e-6	3.7568576075706203e-6	3.686553545863495e-6	3.693691741648526e-6	3.4582662981402067e-6	3.4715659813617712e-6	3.6087791506647176e-6	3.2018378743113146e-6	2.8823878666233124e-6	2.8205979508685257e-6	2.6356053349076067e-6	2.5455042045024032e-6	2.373125254495521e-6	2.546623036957201e-6	2.3298202389484144e-6	2.173150119911929e-6	2.070511057882518e-6	2.161564211208129e-6	1.826644933454818e-6	1.6016476480150966e-6	1.8134991453060362e-6	1.4657218355716845e-6	1.3413002396824687e-6	1.0234881886830117e-6	9.029839248973741e-7
0.000025902788870958507	0.000025000439021082676	0.00002406761807234403	0.000023153104729030688	0.000022304597044419094	0.000021489908948435714	0.000020718360294046802	0.000019779402741556564	0.000018644724386377034	0.00001790120853827875	0.000016758005405895164	0.00001565315539412012	0.00001463553709894236	0.000013677269963541733	0.00001303308558716438	0.000012547570886730616	0.000012377208513910189	0.000012356966515839352	0.000012628064435661125	0.00001274114046289766	0.000012905933560036296	0.000012759547210849747	0.000013940000000000002	0.000011720241404583345	0.000010860867613622354	9.532098563961742e-6	8.763272790889398e-6	7.695675815760484e-6	6.828190483866942e-6	6.111928074117507e-6	5.410991998420993e-6	4.986838207538283e-6	4.821684867766247e-6	4.468844963308126e-6	4.236590827930194e-6	4.1610362593870474e-6	4.069801022211819e-6	3.9041662449813704e-6	3.739278704030752e-6	3.690442149567056e-6	3.5111211993310426e-6	3.596001086249838e-6	3.597208300904771e-6	3.5547181727208093e-6	3.483089644600465e-6	3.485837024072705e-6	3.266722088045325e-6	3.2749591818609874e-6	3.399185127174097e-6	3.02181686293214e-6	2.725724573899527e-6	2.6698490089476187e-6	2.4956260144205485e-6	2.411961981850829e-6	2.252554998574423e-6	2.4101311501807146e-6	2.2081230144228837e-6	2.051542277572188e-6	1.9550105448236278e-6	2.0433359372977226e-6	1.7301268353102963e-6	1.5173930805020722e-6	1.7147398034036708e-6	1.3857582595652831e-6	1.2630988513248064e-6	9.62203090193797e-7	8.534151183108795e-7
0.000024296136649395296	0.000023437305665019818	0.000022555903331857253	0.000021691305120154734	0.000020892479539386572	0.000020126945274770673	0.000019404422485603274	0.000018524290273148313	0.000017460251532416215	0.000016756006315507603	0.00001566630682327765	0.000014596051087058565	0.000013583121383155992	0.000012596437231024924	0.000011873686010515404	0.00001128780277755374	0.000010986241397330081	0.000010897730366984937	0.000011147349735480095	0.000011359078543210875	0.00001170719469821765	0.00001186452589519032	0.000011720241404583345	0.00001325	0.000011036777179618459	9.920914456456728e-6	9.276623293761893e-6	8.226131203971392e-6	7.352718107972339e-6	6.498955239199697e-6	5.675685970104672e-6	5.1461506300967335e-6	4.872737538568585e-6	4.4444485023856805e-6	4.164131628984411e-6	4.048500857535789e-6	3.930047107048277e-6	3.7509184654965255e-6	3.5870351947326014e-6	3.536109950645637e-6	3.365760934785899e-6	3.448057328573994e-6	3.452072590567207e-6	3.413593588303017e-6	3.3464248324123256e-6	3.3478304236202978e-6	3.138154965452604e-6	3.1446831536582716e-6	3.265067633164665e-6	2.9021824394240936e-6	2.6190029544579557e-6	2.567328598336719e-6	2.3996269653275076e-6	2.3217816986722967e-6	2.168828946979088e-6	2.3207828702105544e-6	2.127396985768726e-6	1.9748476435893107e-6	1.881560680683324e-6	1.9678273104001703e-6	1.6674188949157498e-6	1.4641518413731254e-6	1.6536169252725646e-6	1.3371931574016157e-6	1.2190474524567086e-6	9.291733376852163e-7	8.289497179245676e-7
0.000021903950264697178	0.00002112849580589854	0.000020328976696348523	0.000019554549751835014	0.000018842250181736893	0.000018158405704401993	0.000017516451819477543	0.00001673436380013218	0.000015787686327295225	0.000015161844210192	0.000014180982214068815	0.000013205418792634089	0.000012272616226902561	0.000011339576829025518	0.000010617773098581746	0.000010000580823442828	9.618001603357541e-6	9.459424695902756e-6	9.653002534962385e-6	9.889827985709398e-6	0.000010331681118660606	0.000010695014150421268	0.000010860867613622354	0.000011036777179618459	0.000012579999999999998	0.000010075304018397152	9.645695702979072e-6	8.713163573689185e-6	7.911570358785176e-6	6.964570736984579e-6	6.048074777713638e-6	5.425983565667434e-6	5.027401497065149e-6	4.505596334532137e-6	4.165806420540237e-6	3.989084646184378e-6	3.819759289984489e-6	3.616986276703116e-6	3.4553126992947787e-6	3.3785367072576198e-6	3.2236336819878785e-6	3.29492855993792e-6	3.297378784745639e-6	3.2713346894553406e-6	3.20062736042387e-6	3.1968469601970636e-6	3.000247576044483e-6	3.0009797485679567e-6	3.109619350962905e-6	2.770966144178404e-6	2.507112350958393e-6	2.4608716834519436e-6	2.3009959690639694e-6	2.228630379590084e-6	2.0864591994202433e-6	2.2239932750562448e-6	2.0425302516897703e-6	1.8858020388088049e-6	1.7968076049509418e-6	1.882002914134173e-6	1.5987753149386538e-6	1.4044383417296102e-6	1.5814825946371625e-6	1.2784695295130722e-6	1.159031051641259e-6	8.811659863034259e-7	7.923190100164135e-7
0.000020333075987938056	0.000019606937462310164	0.000018859385623766226	0.00001813751257551697	0.00001747583911465065	0.000016842678916061945	0.000016250399214182933	0.000015527517533805042	0.00001465423393258942	0.000014075609683752797	0.00001316575048674231	0.000012254126460468318	0.000011368152100662067	0.000010464673736483189	9.730232324907071e-6	9.063829238564086e-6	8.575853479015934e-6	8.292313065022775e-6	8.327969167993607e-6	8.449770276384223e-6	8.810650345832273e-6	9.215833876894817e-6	9.532098563961742e-6	9.920914456456728e-6	0.000010075304018397152	0.0000113	9.467315042981463e-6	8.776332714406936e-6	8.164452101550863e-6	7.26677228726867e-6	6.353126560643211e-6	5.700874762432804e-6	5.21920594997809e-6	4.614427068375923e-6	4.213758234209081e-6	3.974379573337826e-6	3.7510201169670955e-6	3.517963331982362e-6	3.346187363445421e-6	3.251786355160977e-6	3.101260563738584e-6	3.1654207060834825e-6	3.167400345508619e-6	3.146681153363854e-6	3.078079119511167e-6	3.0730391975425016e-6	2.886492577113632e-6	2.8855619824578818e-6	2.9882421706224226e-6	2.6658363851060025e-6	2.4154462697700904e-6	2.3735320177872576e-6	2.2201276968221677e-6	2.1528482306106436e-6	2.0179085174875565e-6	2.1475175084585122e-6	1.9745911313175775e-6	1.818405906661381e-6	1.7325670152519898e-6	1.8161435068602432e-6	1.544938221413537e-6	1.3569332848485535e-6	1.5254088024865493e-6	1.2323026276877816e-6	1.1132797582135576e-6	8.450377014779346e-7	7.604937043920988e-7
0.000020281717562910188	0.00001955124952601805	0.000018802458707358105	0.00001807984574893213	0.000017419930041735012	0.000016789784018114714	0.00001620128171965664	0.000015483918101372925	0.000014615719811740213	0.000014042642768445235	0.000013135892945002166	0.000012223395946430588	0.000011333948370753729	0.000010412481431280737	9.639879152439976e-6	8.909798131276365e-6	8.315109543951778e-6	7.909913682160812e-6	7.800577823486012e-6	7.78439950925028e-6	8.025227122840927e-6	8.39329234997481e-6	8.763272790889398e-6	9.276623293761893e-6	9.645695702979072e-6	9.467315042981463e-6	0.00001157	9.165608606080825e-6	8.762600390037923e-6	7.948365034299524e-6	7.053914406503407e-6	6.386448621011114e-6	5.8342451019195025e-6	5.126382962724181e-6	4.6411055357034056e-6	4.315760052991137e-6	4.008106082854644e-6	3.7095205323823305e-6	3.50461471669532e-6	3.380572097687571e-6	3.2158759263485982e-6	3.2778481015369207e-6	3.2796802193653347e-6	3.258333952524911e-6	3.1893446412907116e-6	3.1804974515179654e-6	2.9880594645432655e-6	2.983567663067998e-6	3.0879260526644014e-6	2.7535766419880415e-6	2.496508111021231e-6	2.4560502006210567e-6	2.29618332483117e-6	2.2305902499547425e-6	2.0908619781799688e-6	2.222214707073274e-6	2.044304039453303e-6	1.8775202094307838e-6	1.7868270942020646e-6	1.8728468860390378e-6	1.5936855310697684e-6	1.398190683346106e-6	1.5676821922057386e-6	1.263813924537676e-6	1.1373636472401638e-6	8.615397272643339e-7	7.728512876935392e-7
0.00001936944868665994	0.000018666226469264773	0.0000179465680976739	0.000017253786681478253	0.000016622953732373585	0.000016022408975032852	0.000015463569741041757	0.000014781151914932012	0.000013957597539219014	0.000013413862980542914	0.000012552622769523235	0.000011684144347636832	0.000010831298881499928	9.942401768745247e-6	9.183535855390796e-6	8.447828846324954e-6	7.814234773489366e-6	7.339371541520732e-6	7.116387997127539e-6	6.976613363799271e-6	7.079200838859084e-6	7.356254845962284e-6	7.695675815760484e-6	8.226131203971392e-6	8.713163573689185e-6	8.776332714406936e-6	9.165608606080825e-6	0.00001096	8.859142469982724e-6	8.226125444330517e-6	7.4502910739369546e-6	6.848680000721072e-6	6.27874465199054e-6	5.506970177323029e-6	4.9626321726807815e-6	4.5573488990385925e-6	4.160148348925841e-6	3.7963337135940867e-6	3.5547382062479587e-6	3.389445720459782e-6	3.2119789445655014e-6	3.2593439593518064e-6	3.25538199967655e-6	3.235666796504102e-6	3.1655790646423984e-6	3.1546925341848623e-6	2.9663364431550537e-6	2.960172870558304e-6	3.06219446074289e-6	2.7338178414591992e-6	2.4825358056257864e-6	2.4456674773804946e-6	2.2874536188333735e-6	2.2255985907932956e-6	2.0888985854071157e-6	2.2167525228096187e-6	2.0420517965504803e-6	1.8702239287740686e-6	1.7796509464695165e-6	1.8669702166208258e-6	1.591081895089799e-6	1.395691248409736e-6	1.5614387389613795e-6	1.2574286505324633e-6	1.126715470625938e-6	8.515602509306093e-7	7.642718575932309e-7
0.000018608520267502195	0.000017921992222752013	0.000017225155276577693	0.00001655166526894424	0.000015939500282097695	0.00001535854980175222	0.000014820760778388451	0.000014161932606759114	0.000013373003768552582	0.000012848025135955545	0.000012022323804124225	0.000011190493913642099	0.000010362315234512007	9.500507516948654e-6	8.757442703773138e-6	8.026404717618679e-6	7.37982106953865e-6	6.8676497307927075e-6	6.56506830435166e-6	6.339351122241932e-6	6.333601578889771e-6	6.534601046732389e-6	6.828190483866942e-6	7.352718107972339e-6	7.911570358785176e-6	8.164452101550863e-6	8.762600390037923e-6	8.859142469982724e-6	0.00001096	8.571296722013303e-6	7.941885247668075e-6	7.4351081406464476e-6	6.857937379757287e-6	6.01150501995474e-6	5.397728618864569e-6	4.892102868153883e-6	4.373948558571832e-6	3.918088222578166e-6	3.613231229668012e-6	3.3912051974788078e-6	3.1849581985384624e-6	3.2033961125985e-6	3.185568545781171e-6	3.1603968319293327e-6	3.089366223781063e-6	3.0785916751518633e-6	2.8961120047360437e-6	2.891674768601322e-6	2.995068573711448e-6	2.6757351940480607e-6	2.432121553788624e-6	2.398804060524514e-6	2.2454434881112916e-6	2.18783183605489e-6	2.0555513760552368e-6	2.183932937080092e-6	2.014238565385516e-6	1.8451115015256098e-6	1.7567819405657498e-6	1.84557994547237e-6	1.575149300338727e-6	1.3848782046916064e-6	1.5492236147814152e-6	1.2492531763550756e-6	1.1200369318982104e-6	8.470724619611569e-7	7.664384491891525e-7
0.0000189148692043208	0.00001820716137678977	0.00001749349812865535	0.00001679954379831938	0.00001616967966628197	0.000015576056428518814	0.000015026651536246412	0.000014351975000551058	0.000013547347355672106	0.000013009182522323207	0.000012169438987497844	0.00001132504639046372	0.000010473833473941134	9.59042345055286e-6	8.823591820028144e-6	8.06081398170127e-6	7.3716017842271314e-6	6.8000134410019305e-6	6.401007877083835e-6	6.058559377971732e-6	5.902962949543051e-6	5.963977891633193e-6	6.111928074117507e-6	6.498955239199697e-6	6.964570736984579e-6	7.26677228726867e-6	7.948365034299524e-6	8.226125444330517e-6	8.571296722013303e-6	0.00001066	8.009341796892807e-6	7.69202314092529e-6	7.243010652054709e-6	6.445168303450144e-6	5.850292835227221e-6	5.319117557156058e-6	4.7302296779337115e-6	4.202477613709893e-6	3.839627675746904e-6	3.56294292704953e-6	3.315251629618231e-6	3.3073153854627526e-6	3.272304185240938e-6	3.233212009565546e-6	3.1595989772570544e-6	3.1476546923811893e-6	2.9605829862808863e-6	2.9579362325681417e-6	3.0666146840465634e-6	2.7387948763559834e-6	2.4898807082013063e-6	2.4580578460395946e-6	2.3020478484122718e-6	2.2461649402469474e-6	2.1108046717926804e-6	2.2453402997562705e-6	2.071961849383134e-6	1.8996191377482266e-6	1.8088112455276265e-6	1.9006044042756262e-6	1.6224738859181295e-6	1.4259011045688294e-6	1.5946786059161559e-6	1.2846045300002415e-6	1.1504231223292886e-6	8.694751309858873e-7	7.816481867671348e-7
0.000017876846389866305	0.00001720394317268746	0.00001652622083242421	0.000015869170539688335	0.000015274186113947844	0.000014714203278392794	0.000014197816957943013	0.00001356287625285004	0.000012807631724706679	0.000012302679798994953	0.000011513965662137592	0.000010720598174476285	9.918630724701732e-6	9.086290780790938e-6	8.362101448262733e-6	7.637856000769214e-6	6.97659065479901e-6	6.414846447060076e-6	5.999898771214238e-6	5.6212687634902925e-6	5.396122977449004e-6	5.364686787219703e-6	5.410991998420993e-6	5.675685970104672e-6	6.048074777713638e-6	6.353126560643211e-6	7.053914406503407e-6	7.4502910739369546e-6	7.941885247668075e-6	8.009341796892807e-6	0.00001009	7.7334598620027e-6	7.443644281036133e-6	6.74649121753132e-6	6.217396380754771e-6	5.687636455926315e-6	5.036066241296974e-6	4.440342145744167e-6	4.026371969521488e-6	3.6699412063797697e-6	3.382510995491488e-6	3.3271758593231116e-6	3.2625363473425917e-6	3.2092170169524056e-6	3.1245439939137225e-6	3.104191301200788e-6	2.9190990701956417e-6	2.912925965652686e-6	3.0176707106298484e-6	2.698528297401814e-6	2.4577295582294355e-6	2.430270349353149e-6	2.2774517759320453e-6	2.2264397531162503e-6	2.095699044284729e-6	2.226066873611937e-6	2.0577478580710893e-6	1.8810192089255286e-6	1.7910687440663678e-6	1.8842701677602502e-6	1.6116477648045979e-6	1.4166261870218316e-6	1.5802212052354109e-6	1.2714100474148256e-6	1.1326500078545146e-6	8.534546594774953e-7	7.679020114767253e-7
0.00001719915924949282	0.000016548891017510694	0.000015894257454407593	0.000015262373645521943	0.000014691536024247709	0.000014154414119113128	0.000013661281430091949	0.000013054199700362579	0.00001233398022785749	0.000011852974727407882	0.000011099847351834529	0.00001034177345254153	9.574559672471987e-6	8.778254210272822e-6	8.084925145171492e-6	7.389451398015022e-6	6.751171510789243e-6	6.200444647094093e-6	5.782125384009121e-6	5.38528728100347e-6	5.117631067754938e-6	5.019770353644364e-6	4.986838207538283e-6	5.1461506300967335e-6	5.425983565667434e-6	5.700874762432804e-6	6.386448621011114e-6	6.848680000721072e-6	7.4351081406464476e-6	7.69202314092529e-6	7.7334598620027e-6	0.000010399999999999999	7.733195098882437e-6	7.1663027780488476e-6	6.736795602935276e-6	6.237096503316726e-6	5.532564465685965e-6	4.866800393219654e-6	4.397554529839706e-6	3.939917132771122e-6	3.597532227919171e-6	3.477393131383644e-6	3.3679409527699143e-6	3.2895039128807353e-6	3.1833351368961575e-6	3.148078677564588e-6	2.9570146316596337e-6	2.9444822276285573e-6	3.04628162382195e-6	2.728009451192094e-6	2.4897929795254983e-6	2.4664878094696367e-6	2.3130358495701324e-6	2.2661736874666368e-6	2.13733416680385e-6	2.266230308407819e-6	2.0992491408678815e-6	1.9120461644824728e-6	1.8206110790127873e-6	1.9182676099020342e-6	1.6446338603222828e-6	1.4461167807878051e-6	1.6080725551881815e-6	1.2920244279328843e-6	1.1436345186693369e-6	8.583945093040019e-7	7.73684788684017e-7
0.00001752504037142817	0.00001685654287585959	0.00001618696076439691	0.000015538976774580564	0.000014954790203733928	0.00001440681839868978	0.00001390386473610132	0.000013285028020454449	0.000012550706619234398	0.000012061119789483988	0.000011294410541551872	0.000010523179592070464	9.742715946955583e-6	8.932226253434879e-6	8.226537218023612e-6	7.517571143684645e-6	6.862377337104441e-6	6.294797919663545e-6	5.854738986830834e-6	5.422895693131839e-6	5.104691630910401e-6	4.9401112521377005e-6	4.821684867766247e-6	4.872737538568585e-6	5.027401497065149e-6	5.21920594997809e-6	5.8342451019195025e-6	6.27874465199054e-6	6.857937379757287e-6	7.243010652054709e-6	7.443644281036133e-6	7.733195098882437e-6	0.000010399999999999999	7.458934200008906e-6	7.181018109974382e-6	6.7824644385526736e-6	6.0968189442320725e-6	5.404033145149919e-6	4.908480033852738e-6	4.376761684238776e-6	3.978629713467024e-6	3.8027194691923555e-6	3.6473967955177094e-6	3.530327342328726e-6	3.4007406984086074e-6	3.3446835761927814e-6	3.132990577904581e-6	3.1111918073548674e-6	3.2157936155710535e-6	2.8759765409587605e-6	2.62599919163596e-6	2.6060719957820508e-6	2.4432326454935605e-6	2.401147941459398e-6	2.2649955917492003e-6	2.4011610892414905e-6	2.2265171157417206e-6	2.023385271345378e-6	1.9238445185540434e-6	2.0273490186652357e-6	1.7390898421856307e-6	1.5277611786267843e-6	1.6921207835393107e-6	1.3546294129667415e-6	1.1916341310226852e-6	8.902902417969471e-7	7.966633895762663e-7
0.00001642465918471064	0.000015795837456828077	0.000015167001307661648	0.000014560615566326142	0.000014015418191049546	0.000013503809804839875	0.000013035839815153363	0.000012460402134902515	0.000011777475607777855	0.000011324366854992824	0.000010610501050731758	9.891685330984014e-6	9.168089722715722e-6	8.414725761341075e-6	7.759463324185226e-6	7.100643687055314e-6	6.488350065782117e-6	5.957300955063564e-6	5.548694979532499e-6	5.136363694978252e-6	4.820922952363395e-6	4.627418838944788e-6	4.468844963308126e-6	4.4444485023856805e-6	4.505596334532137e-6	4.614427068375923e-6	5.126382962724181e-6	5.506970177323029e-6	6.01150501995474e-6	6.445168303450144e-6	6.74649121753132e-6	7.1663027780488476e-6	7.458934200008906e-6	0.00001018	7.198052744246242e-6	6.9495714366476605e-6	6.349012594771961e-6	5.6932079660602845e-6	5.226355286848143e-6	4.647826195688202e-6	4.226358437711841e-6	3.994759501040045e-6	3.791682946856645e-6	3.6370424005772933e-6	3.4779525373002364e-6	3.392643552575341e-6	3.1661426106123585e-6	3.128520405673897e-6	3.224940866276935e-6	2.8828081687572616e-6	2.63658770221279e-6	2.6232107267800444e-6	2.4590058556922257e-6	2.426273204355211e-6	2.2919488295343774e-6	2.424954115760501e-6	2.253658911766547e-6	2.0373205990669756e-6	1.9340545255390636e-6	2.0404472075032327e-6	1.7540342308146127e-6	1.5402339033365172e-6	1.6950941324021018e-6	1.3510103458276749e-6	1.1755124017743435e-6	8.712444504041915e-7	7.771069089348576e-7
0.00001553456733442411	0.000014938110364672823	0.000014341651286007144	0.00001376950265727396	0.000013256236597169858	0.000012774134693487936	0.00001233550620584868	0.00001179540290298864	0.000011156373952559215	0.00001073294588898626	0.000010063607417723004	9.389059181467121e-6	8.709758041820496e-6	8.002710460257386e-6	7.388278371240811e-6	6.770218047488368e-6	6.196462832773021e-6	5.696207665098016e-6	5.3128881467957735e-6	4.922107443884413e-6	4.617031666413566e-6	4.414297951001332e-6	4.236590827930194e-6	4.164131628984411e-6	4.165806420540237e-6	4.213758234209081e-6	4.6411055357034056e-6	4.9626321726807815e-6	5.397728618864569e-6	5.850292835227221e-6	6.217396380754771e-6	6.736795602935276e-6	7.181018109974382e-6	7.198052744246242e-6	0.00001053	7.202177230723424e-6	6.699650561871377e-6	6.100043602528932e-6	5.6766084663156265e-6	5.047058243432791e-6	4.602619725983635e-6	4.296804595547102e-6	4.025587376409638e-6	3.816961231362164e-6	3.609464871367387e-6	3.483350326665629e-6	3.23094981543874e-6	3.172079627719979e-6	3.2563705492978334e-6	2.9111026067758867e-6	2.6669196221219796e-6	2.65858691137619e-6	2.493901789919882e-6	2.468321765354227e-6	2.3375860688417425e-6	2.4692176968985184e-6	2.3014795002019967e-6	2.0720137253558774e-6	1.9670709027636437e-6	2.0799057566819012e-6	1.7938747500764312e-6	1.5766016672363337e-6	1.7275393769867179e-6	1.3737531495854256e-6	1.1838138665829083e-6	8.712612726190026e-7	7.773315019813402e-7
0.000015571714522574243	0.000014968463209647952	0.000014367544838561623	0.000013789716039049322	0.00001327186231764486	0.000012787068126325532	0.00001234649198994232	0.000011803080097431351	0.000011162256011863394	0.000010736063358586663	0.000010065780249465838	9.391295066889323e-6	8.706495712252424e-6	7.996321277095716e-6	7.379163765509975e-6	6.758274151155598e-6	6.1841731977032695e-6	5.681944640572243e-6	5.290461089146497e-6	4.893608459259345e-6	4.577408315467607e-6	4.364153452285099e-6	4.1610362593870474e-6	4.048500857535789e-6	3.989084646184378e-6	3.974379573337826e-6	4.315760052991137e-6	4.5573488990385925e-6	4.892102868153883e-6	5.319117557156058e-6	5.687636455926315e-6	6.237096503316726e-6	6.7824644385526736e-6	6.9495714366476605e-6	7.202177230723424e-6	0.0000109	6.936039111000289e-6	6.445222575046789e-6	6.1063749936324405e-6	5.4850470283987364e-6	5.0441248107885094e-6	4.6913647568209555e-6	4.362547387048408e-6	4.0934396391203235e-6	3.836286321752853e-6	3.6650213244215636e-6	3.3719307102481905e-6	3.288153019319715e-6	3.3610161093548725e-6	2.9976823474340914e-6	2.744512206091479e-6	2.7375376188709844e-6	2.5688928246279664e-6	2.548026453428372e-6	2.416317798743699e-6	2.554555307907172e-6	2.385487459604728e-6	2.1470807141495054e-6	2.039388114101561e-6	2.1596770973214355e-6	1.8663711678502408e-6	1.6417743031744367e-6	1.7960533149228817e-6	1.426357420388292e-6	1.223216162654322e-6	8.965358887752405e-7	7.955490108538455e-7
0.000015656827695156995	0.000015043662235982878	0.00001443598816554796	0.000013848587069187277	0.000013322395680730848	0.000012832147363110797	0.000012386216957658292	0.000011835408928209724	0.000011187663521728538	0.000010754630943330469	0.000010078969247080332	9.400663356324855e-6	8.704820660962936e-6	7.986409611500606e-6	7.361804036445401e-6	6.733392259167623e-6	6.1549663656592265e-6	5.647998028625819e-6	5.243284949321722e-6	4.837922908464691e-6	4.509752819201292e-6	4.292320832651857e-6	4.069801022211819e-6	3.930047107048277e-6	3.819759289984489e-6	3.7510201169670955e-6	4.008106082854644e-6	4.160148348925841e-6	4.373948558571832e-6	4.7302296779337115e-6	5.036066241296974e-6	5.532564465685965e-6	6.0968189442320725e-6	6.349012594771961e-6	6.699650561871377e-6	6.936039111000289e-6	0.000010759999999999999	6.4254193419456895e-6	6.2142482585463685e-6	5.68209227232457e-6	5.298492083282396e-6	4.9557048058750335e-6	4.610199311907589e-6	4.3039907824793466e-6	4.014810143307163e-6	3.80679571865425e-6	3.474804687167734e-6	3.3657399011832272e-6	3.4240349978907055e-6	3.0422946152343597e-6	2.7794340348751252e-6	2.7709757810378534e-6	2.599972226253771e-6	2.5825891257445376e-6	2.45084788060265e-6	2.5959927635005705e-6	2.4275020928572118e-6	2.1881830487882023e-6	2.0800595700989155e-6	2.20549038069307e-6	1.908659710486757e-6	1.6806538312712676e-6	1.8381970764979707e-6	1.4588287738538933e-6	1.2481130150444526e-6	9.123811076317067e-7	8.034527710127758e-7
0.000015152918916739125	0.000014555565522980113	0.000013964710575748226	0.000013393726005258741	0.000012882627878775729	0.000012407153677915311	0.000011975865457345695	0.00001144180169016936	0.000010816716287529853	0.000010396703772403026	9.744653942413095e-6	9.090808820806696e-6	8.413243591739443e-6	7.716773179476078e-6	7.110976935007136e-6	6.501289189496953e-6	5.944459802591441e-6	5.452869220863934e-6	5.05311622778143e-6	4.65892432200106e-6	4.336766583972187e-6	4.12856539167316e-6	3.9041662449813704e-6	3.7509184654965255e-6	3.616986276703116e-6	3.517963331982362e-6	3.7095205323823305e-6	3.7963337135940867e-6	3.918088222578166e-6	4.202477613709893e-6	4.440342145744167e-6	4.866800393219654e-6	5.404033145149919e-6	5.6932079660602845e-6	6.100043602528932e-6	6.445222575046789e-6	6.4254193419456895e-6	0.00001066	6.1768723705585806e-6	5.749299461847701e-6	5.452880511289133e-6	5.134799719814563e-6	4.785590726110083e-6	4.456802810305322e-6	4.134938757586605e-6	3.888874313287994e-6	3.5177440156216492e-6	3.3763604050143032e-6	3.40753299015943e-6	3.0162164716502606e-6	2.748240653429101e-6	2.7341850974413123e-6	2.564905280550844e-6	2.5472447421322513e-6	2.4219429841873943e-6	2.567278341219562e-6	2.405684096584475e-6	2.1708648825036705e-6	2.0684638695368434e-6	2.1985755661386704e-6	1.908319494517022e-6	1.6840857549664092e-6	1.8447855291285212e-6	1.4670229758574871e-6	1.2535969240131201e-6	9.156302498255593e-7	8.06587875774265e-7
0.00001419824543277913	0.000013637604554708588	0.000013083106598680493	0.000012550183595535373	0.000012074112183837649	0.000011630212330728773	0.000011229942645822094	0.000010733624766973855	0.000010154628364519684	9.765960487473382e-6	9.16031178150335e-6	8.552434727345245e-6	7.92234529255224e-6	7.2748103643505455e-6	6.712100932764238e-6	6.145655587916371e-6	5.629738646806407e-6	5.172404258673903e-6	4.803902650042092e-6	4.440547707918644e-6	4.144112474027595e-6	3.9490221743207705e-6	3.739278704030752e-6	3.5870351947326014e-6	3.4553126992947787e-6	3.346187363445421e-6	3.50461471669532e-6	3.5547382062479587e-6	3.613231229668012e-6	3.839627675746904e-6	4.026371969521488e-6	4.397554529839706e-6	4.908480033852738e-6	5.226355286848143e-6	5.6766084663156265e-6	6.1063749936324405e-6	6.2142482585463685e-6	6.1768723705585806e-6	0.00001109	5.923761943053451e-6	5.737227157584629e-6	5.46103278809221e-6	5.122909754509916e-6	4.782028741687768e-6	4.426605478607089e-6	4.1294633123532245e-6	3.7030509803063848e-6	3.5097807757943577e-6	3.5014550868039505e-6	3.081061353791409e-6	2.7982141784073815e-6	2.7782684360467236e-6	2.6005447135176797e-6	2.587125513572242e-6	2.4652913365084483e-6	2.609186773958001e-6	2.453405579157766e-6	2.2058788634558244e-6	2.103324998178941e-6	2.2426877363269498e-6	1.9551668910571715e-6	1.7288526817290453e-6	1.8863885902043776e-6	1.4975742961739441e-6	1.2661271051783369e-6	9.16656604176284e-7	8.063009647601306e-7
0.000014717444904304405	0.0000141254680367313	0.000013546959993513821	0.000012983803433962847	0.000012480520582924088	0.000012013289285874427	0.000011590633488468872	0.000011067050279153939	0.000010457335530563493	0.000010044631026798305	9.409016643983078e-6	8.773581304812048e-6	8.10854977470574e-6	7.4275802096101106e-6	6.8351228819812964e-6	6.238830252213144e-6	5.69550885281028e-6	5.217075112586953e-6	4.819410887199965e-6	4.433973473556822e-6	4.114379637211675e-6	3.915560006100989e-6	3.690442149567056e-6	3.536109950645637e-6	3.3785367072576198e-6	3.251786355160977e-6	3.380572097687571e-6	3.389445720459782e-6	3.3912051974788078e-6	3.56294292704953e-6	3.6699412063797697e-6	3.939917132771122e-6	4.376761684238776e-6	4.647826195688202e-6	5.047058243432791e-6	5.4850470283987364e-6	5.68209227232457e-6	5.749299461847701e-6	5.923761943053451e-6	0.00001105	5.6874765682688956e-6	5.524307871451177e-6	5.264675725958306e-6	4.954583764081331e-6	4.626645115358802e-6	4.325472744947564e-6	3.865360217006784e-6	3.6445490370642944e-6	3.616880326102443e-6	3.152704509015458e-6	2.841425339909063e-6	2.807923029753733e-6	2.6166755873887453e-6	2.60213627309472e-6	2.4735931906955474e-6	2.629589930846211e-6	2.4724312362993423e-6	2.2332492337390297e-6	2.129507987053474e-6	2.271981409765008e-6	1.9805707942636444e-6	1.7558366097640878e-6	1.917577812957273e-6	1.5223915571313327e-6	1.2911556223807982e-6	9.345162018788536e-7	8.177300829368043e-7
0.000013603796035988288	0.00001304695201476817	0.000012512457953632655	0.000011994943693102487	0.0000115333313371895	0.000011093588925271328	0.000010707178954281631	0.000010227901667470609	9.68175599692297e-6	9.305676162129976e-6	8.724050421103876e-6	8.141906966775648e-6	7.532762396100938e-6	6.90906844321986e-6	6.366934968969184e-6	5.8211720381566815e-6	5.325428475605679e-6	4.886798429894593e-6	4.5259759671628956e-6	4.186703366164465e-6	3.8981780748279765e-6	3.7156257190038564e-6	3.5111211993310426e-6	3.365760934785899e-6	3.2236336819878785e-6	3.101260563738584e-6	3.2158759263485982e-6	3.2119789445655014e-6	3.1849581985384624e-6	3.315251629618231e-6	3.382510995491488e-6	3.597532227919171e-6	3.978629713467024e-6	4.226358437711841e-6	4.602619725983635e-6	5.0441248107885094e-6	5.298492083282396e-6	5.452880511289133e-6	5.737227157584629e-6	5.6874765682688956e-6	0.000011519999999999998	5.684626774147405e-6	5.500219373421655e-6	5.249163580557255e-6	4.929502759757722e-6	4.61288640251923e-6	4.1152275566569905e-6	3.846048578024066e-6	3.783094426367535e-6	3.2768667969321684e-6	2.938448419885698e-6	2.888818222722922e-6	2.677336107928048e-6	2.6604290558885325e-6	2.5333639312812957e-6	2.6948419040892175e-6	2.5446918295460515e-6	2.2931978041176745e-6	2.191592949634869e-6	2.354059956601367e-6	2.0668253230821147e-6	1.8540344175314566e-6	2.0230116946843385e-6	1.618021817154294e-6	1.3752109096941594e-6	9.954849723466348e-7	9.179761443607896e-7
0.000014179484780612664	0.000013603822225593633	0.000013043766130378083	0.000012499299301856926	0.000012013996510268473	0.000011563700264023586	0.000011158145844613293	0.00001065533188040911	0.000010071592938937662	9.676387472450016e-6	9.067408563694202e-6	8.458931529261188e-6	7.820104104552252e-6	7.16672622236543e-6	6.598774872476652e-6	6.02706272186919e-6	5.507155264013001e-6	5.04918142036946e-6	4.669038491798331e-6	4.302125560991145e-6	3.998031069375086e-6	3.809950435876085e-6	3.596001086249838e-6	3.448057328573994e-6	3.29492855993792e-6	3.1654207060834825e-6	3.2778481015369207e-6	3.2593439593518064e-6	3.2033961125985e-6	3.3073153854627526e-6	3.3271758593231116e-6	3.477393131383644e-6	3.8027194691923555e-6	3.994759501040045e-6	4.296804595547102e-6	4.6913647568209555e-6	4.9557048058750335e-6	5.134799719814563e-6	5.46103278809221e-6	5.524307871451177e-6	5.684626774147405e-6	0.000012009999999999999	5.698991388855066e-6	5.531138096004255e-6	5.294437342006181e-6	5.015256167437501e-6	4.509809809676633e-6	4.227575191694006e-6	4.145626311043384e-6	3.573053148483455e-6	3.1889861806599553e-6	3.123300014471276e-6	2.8754131174621226e-6	2.856275291375089e-6	2.712187348025462e-6	2.8767214190255095e-6	2.7184457666113328e-6	2.4451521919087984e-6	2.3333323895660372e-6	2.5040505942807046e-6	2.2001419397408164e-6	1.9594296811923297e-6	2.1246333801581892e-6	1.6791336382232516e-6	1.39513982490633e-6	9.88844499435615e-7	8.48690712689505e-7
0.000014260389486052326	0.000013677894027417017	0.000013112932864478069	0.000012562555330829947	0.000012072426642674735	0.000011618657609418715	0.000011209789625753188	0.00001070293732240744	0.00001011458269738499	9.716112026927646e-6	9.103173221266589e-6	8.491324528923878e-6	7.847500961282512e-6	7.18951590059275e-6	6.617648105774036e-6	6.041999142567398e-6	5.518402124218961e-6	5.058192605774215e-6	4.674626682612948e-6	4.305197954180185e-6	3.998797397520409e-6	3.8116157309925356e-6	3.597208300904771e-6	3.452072590567207e-6	3.297378784745639e-6	3.167400345508619e-6	3.2796802193653347e-6	3.25538199967655e-6	3.185568545781171e-6	3.272304185240938e-6	3.2625363473425917e-6	3.3679409527699143e-6	3.6473967955177094e-6	3.791682946856645e-6	4.025587376409638e-6	4.362547387048408e-6	4.610199311907589e-6	4.785590726110083e-6	5.122909754509916e-6	5.264675725958306e-6	5.500219373421655e-6	5.698991388855066e-6	0.000012519999999999999	5.6982312959423416e-6	5.553711666510561e-6	5.334634725692658e-6	4.849087114482342e-6	4.571410220557426e-6	4.48954067665198e-6	3.86349885664143e-6	3.4401407889668996e-6	3.358625934866631e-6	3.070777142714902e-6	3.0459428169732627e-6	2.8854310398237916e-6	3.0568364093546615e-6	2.8935867974004784e-6	2.5991522206774006e-6	2.480458124956743e-6	2.6695647616922527e-6	2.3545077845936807e-6	2.102436748112173e-6	2.271858336862527e-6	1.7906773842930609e-6	1.47228704628772e-6	1.0306191617903134e-6	8.698070583190172e-7
0.000013721327990889229	0.00001315395066041634	0.000012610617078430413	0.000012083967103184269	0.000011615757588009515	0.000011173787914113895	0.00001078440848308775	0.00001030101998274997	9.749217393363323e-6	9.370746108168991e-6	8.786487041204301e-6	8.202696086738155e-6	7.587946679342358e-6	6.959952734209814e-6	6.41458502859871e-6	5.865480484276685e-6	5.367969740334331e-6	4.9283486025673035e-6	4.564765707960514e-6	4.223068104598194e-6	3.9346010415891295e-6	3.7568576075706203e-6	3.5547181727208093e-6	3.413593588303017e-6	3.2713346894553406e-6	3.146681153363854e-6	3.258333952524911e-6	3.235666796504102e-6	3.1603968319293327e-6	3.233212009565546e-6	3.2092170169524056e-6	3.2895039128807353e-6	3.530327342328726e-6	3.6370424005772933e-6	3.816961231362164e-6	4.0934396391203235e-6	4.3039907824793466e-6	4.456802810305322e-6	4.782028741687768e-6	4.954583764081331e-6	5.249163580557255e-6	5.531138096004255e-6	5.6982312959423416e-6	0.000013599999999999999	5.703959542172357e-6	5.564303333455404e-6	5.130366560353799e-6	4.879835762591118e-6	4.819083592317533e-6	4.16532262233558e-6	3.7168870096555617e-6	3.624044444157191e-6	3.2956510235045855e-6	3.259598103665781e-6	3.085480521471352e-6	3.2615653251051597e-6	3.0959110839377306e-6	2.7739288327558374e-6	2.653201697781664e-6	2.8731501273495518e-6	2.552097767889641e-6	2.2998553950170905e-6	2.484517672967555e-6	1.96911032124748e-6	1.6164185930306049e-6	1.1273930834445837e-6	9.823945011576364e-7
0.000013725754805843718	0.000013160295060794072	0.00001261421465559291	0.000012082529947007132	0.000011610022003516619	0.000011172693958472437	0.0000107801463228321	0.000010293069137642197	9.729443241741932e-6	9.347175718421984e-6	8.759578185232651e-6	8.173497562420994e-6	7.554012003597952e-6	6.921927296541337e-6	6.372819748420924e-6	5.8199469986748544e-6	5.31854169125294e-6	4.877288752705407e-6	4.507992881665608e-6	4.1551333199083426e-6	3.862103896293667e-6	3.686553545863495e-6	3.483089644600465e-6	3.3464248324123256e-6	3.20062736042387e-6	3.078079119511167e-6	3.1893446412907116e-6	3.1655790646423984e-6	3.089366223781063e-6	3.1595989772570544e-6	3.1245439939137225e-6	3.1833351368961575e-6	3.4007406984086074e-6	3.4779525373002364e-6	3.609464871367387e-6	3.836286321752853e-6	4.014810143307163e-6	4.134938757586605e-6	4.426605478607089e-6	4.626645115358802e-6	4.929502759757722e-6	5.294437342006181e-6	5.553711666510561e-6	5.703959542172357e-6	0.000013599999999999999	5.711104594191798e-6	5.34035911285612e-6	5.1358594759077295e-6	5.101276728763064e-6	4.418394260424639e-6	3.943807393670592e-6	3.838116922290091e-6	3.4609004164628637e-6	3.408106922576966e-6	3.206041856592406e-6	3.372200626800641e-6	3.197384509507216e-6	2.8593234466610385e-6	2.7322966721511224e-6	2.9619717641556777e-6	2.638131328864051e-6	2.3733196596409948e-6	2.5542433161418255e-6	2.0106321558215666e-6	1.6220929658453146e-6	1.1088992138009542e-6	9.101144693958628e-7
0.000013899897834997087	0.000013324168928069358	0.000012769549866237557	0.000012228545981976717	0.000011747977365082578	0.00001130396487989617	0.000010905303782302178	0.000010410422904661442	9.838313213782374e-6	9.449428486364519e-6	8.853577382677397e-6	8.259926174621924e-6	7.629324275521368e-6	6.986992702996288e-6	6.428669954126276e-6	5.8663345736003575e-6	5.357557207198734e-6	4.9092829834959636e-6	4.529192620753225e-6	4.169005484259829e-6	3.8684776074035655e-6	3.693691741648526e-6	3.485837024072705e-6	3.3478304236202978e-6	3.1968469601970636e-6	3.0730391975425016e-6	3.1804974515179654e-6	3.1546925341848623e-6	3.0785916751518633e-6	3.1476546923811893e-6	3.104191301200788e-6	3.148078677564588e-6	3.3446835761927814e-6	3.392643552575341e-6	3.483350326665629e-6	3.6650213244215636e-6	3.80679571865425e-6	3.888874313287994e-6	4.1294633123532245e-6	4.325472744947564e-6	4.61288640251923e-6	5.015256167437501e-6	5.334634725692658e-6	5.564303333455404e-6	5.711104594191798e-6	0.00001476	5.47301753486461e-6	5.340676268854454e-6	5.362896190586311e-6	4.681634515831187e-6	4.199443457622639e-6	4.091067656229096e-6	3.670110987014008e-6	3.592675281944524e-6	3.360586222657599e-6	3.516817873282282e-6	3.326538151987417e-6	2.971556575944961e-6	2.8413381089379153e-6	3.088077281499901e-6	2.7605592270249306e-6	2.4927562938223316e-6	2.6871676944506967e-6	2.119886442730584e-6	1.706641205464391e-6	1.161190472123562e-6	9.430418282739091e-7
0.00001291369739877805	0.000012377294539738032	0.000011861472407960032	0.000011359203040198821	0.00001091352051981164	0.000010501050134025437	0.00001013211824139507	9.673746042736388e-6	9.145274190544711e-6	8.785657345409823e-6	8.234236297862494e-6	7.684853320632431e-6	7.100035213860552e-6	6.504786160674333e-6	5.987512295202121e-6	5.4663872028548695e-6	4.996140105801097e-6	4.580696246328166e-6	4.228085869650052e-6	3.895836004511012e-6	3.618275387835472e-6	3.4582662981402067e-6	3.266722088045325e-6	3.138154965452604e-6	3.000247576044483e-6	2.886492577113632e-6	2.9880594645432655e-6	2.9663364431550537e-6	2.8961120047360437e-6	2.9605829862808863e-6	2.9190990701956417e-6	2.9570146316596337e-6	3.132990577904581e-6	3.1661426106123585e-6	3.23094981543874e-6	3.3719307102481905e-6	3.474804687167734e-6	3.5177440156216492e-6	3.7030509803063848e-6	3.865360217006784e-6	4.1152275566569905e-6	4.509809809676633e-6	4.849087114482342e-6	5.130366560353799e-6	5.34035911285612e-6	5.47301753486461e-6	0.0000149	5.2445334818120794e-6	5.337079361402085e-6	4.7150379900313e-6	4.271180996845685e-6	4.1861167836525e-6	3.749942716073734e-6	3.6604902803391107e-6	3.4105673075381134e-6	3.544535283044275e-6	3.3454826223943077e-6	2.975361919395454e-6	2.8448974203239444e-6	3.1029637103343515e-6	2.789108195892121e-6	2.5304957658017607e-6	2.7278595483502786e-6	2.1559875583270066e-6	1.723862567258251e-6	1.1615298727888134e-6	9.32632333577072e-7
0.000013113059621602763	0.000012565658182917655	0.000012040529603413197	0.000011528164125221462	0.000011073699246157257	0.000010653811516750288	0.00001027803107074328	9.8110288068623e-6	9.272909784494465e-6	8.906024486894084e-6	8.34511300859949e-6	7.786873526976162e-6	7.190011079995097e-6	6.583342009175014e-6	6.055816811132754e-6	5.524163742667288e-6	5.045276393487543e-6	4.621882965297782e-6	4.257936139304144e-6	3.91747861619712e-6	3.6316481943382103e-6	3.4715659813617712e-6	3.2749591818609874e-6	3.1446831536582716e-6	3.0009797485679567e-6	2.8855619824578818e-6	2.983567663067998e-6	2.960172870558304e-6	2.891674768601322e-6	2.9579362325681417e-6	2.912925965652686e-6	2.9444822276285573e-6	3.1111918073548674e-6	3.128520405673897e-6	3.172079627719979e-6	3.288153019319715e-6	3.3657399011832272e-6	3.3763604050143032e-6	3.5097807757943577e-6	3.6445490370642944e-6	3.846048578024066e-6	4.227575191694006e-6	4.571410220557426e-6	4.879835762591118e-6	5.1358594759077295e-6	5.340676268854454e-6	5.2445334818120794e-6	0.0000149	5.470125445392994e-6	4.899724413479575e-6	4.492397279329966e-6	4.4432914870792785e-6	3.989849733077584e-6	3.888648294388879e-6	3.6091752023126942e-6	3.7274368048404153e-6	3.5006427948390306e-6	3.1026684420190274e-6	2.9631806062295027e-6	3.237212122020382e-6	2.9197873958541824e-6	2.6600055654099505e-6	2.8747305840660997e-6	2.2795327900952697e-6	1.821565561077559e-6	1.2228727237540946e-6	9.712340962684871e-7
0.000013822646739998343	0.000013234247411655644	0.000012679823683658208	0.000012136808008478302	0.000011655229600082571	0.00001120261450604999	0.000010804541950934178	0.00001031005714467426	9.748881070956921e-6	9.359654164337945e-6	8.766590641392465e-6	8.177050317000332e-6	7.54464180637994e-6	6.90244416860074e-6	6.343659450458985e-6	5.780363094043949e-6	5.2729302197898095e-6	4.8249980919025605e-6	4.4355089022138255e-6	4.081855478223959e-6	3.7761447100475934e-6	3.6087791506647176e-6	3.399185127174097e-6	3.265067633164665e-6	3.109619350962905e-6	2.9882421706224226e-6	3.0879260526644014e-6	3.06219446074289e-6	2.995068573711448e-6	3.0666146840465634e-6	3.0176707106298484e-6	3.04628162382195e-6	3.2157936155710535e-6	3.224940866276935e-6	3.2563705492978334e-6	3.3610161093548725e-6	3.4240349978907055e-6	3.40753299015943e-6	3.5014550868039505e-6	3.616880326102443e-6	3.783094426367535e-6	4.145626311043384e-6	4.48954067665198e-6	4.819083592317533e-6	5.101276728763064e-6	5.362896190586311e-6	5.337079361402085e-6	5.470125445392994e-6	0.00001801	5.236025088501313e-6	4.871042313049108e-6	4.88258906201301e-6	4.417137508822712e-6	4.3220672467840845e-6	4.010528636328257e-6	4.133511309094952e-6	3.86604680532066e-6	3.4154964300800414e-6	3.255285872711322e-6	3.5656070994738584e-6	3.2289235833213137e-6	2.9694352193805984e-6	3.219381801085774e-6	2.571735359266266e-6	2.070002883860184e-6	1.3927371229163368e-6	1.1384119183723254e-6
0.000012024444483383444	0.000011511071778667212	0.000011029251466924453	0.000010559338544454328	0.000010143128154771733	9.748742217221344e-6	9.405577772610305e-6	8.97864744023819e-6	8.497875668738623e-6	8.162942939574957e-6	7.651076096447606e-6	7.141875663720901e-6	6.59480326303825e-6	6.039581059510667e-6	5.556695737442398e-6	5.069705310793741e-6	4.632980529766371e-6	4.245147241029886e-6	3.908807937853065e-6	3.6072628082264593e-6	3.3449537521467054e-6	3.2018378743113146e-6	3.02181686293214e-6	2.9021824394240936e-6	2.770966144178404e-6	2.6658363851060025e-6	2.7535766419880415e-6	2.7338178414591992e-6	2.6757351940480607e-6	2.7387948763559834e-6	2.698528297401814e-6	2.728009451192094e-6	2.8759765409587605e-6	2.8828081687572616e-6	2.9111026067758867e-6	2.9976823474340914e-6	3.0422946152343597e-6	3.0162164716502606e-6	3.081061353791409e-6	3.152704509015458e-6	3.2768667969321684e-6	3.573053148483455e-6	3.86349885664143e-6	4.16532262233558e-6	4.418394260424639e-6	4.681634515831187e-6	4.7150379900313e-6	4.899724413479575e-6	5.236025088501313e-6	0.00001709	4.578185735535298e-6	4.658506076657618e-6	4.2576603584906314e-6	4.1886294697542634e-6	3.898674370741945e-6	3.99458571443342e-6	3.720387830927795e-6	3.259757117787931e-6	3.0972469095697186e-6	3.396379465684908e-6	3.0893346265154782e-6	2.855207692976232e-6	3.103012059886156e-6	2.491696146181932e-6	2.0019105315457667e-6	1.3422528794148908e-6	1.0973754694896457e-6
0.000010635015875579293	0.000010179494059603482	9.753755508444203e-6	9.339851642519085e-6	8.97369451796625e-6	8.624219310012422e-6	8.323014770509492e-6	7.94785512585539e-6	7.5282724697008075e-6	7.234874216326279e-6	6.785196213724866e-6	6.337611199423731e-6	5.856350673416652e-6	5.368064814925815e-6	4.943657604339142e-6	4.515527926249436e-6	4.132815978694665e-6	3.791599304363817e-6	3.4969258978466486e-6	3.2355372114066484e-6	3.0069924898496206e-6	2.8823878666233124e-6	2.725724573899527e-6	2.6190029544579557e-6	2.507112350958393e-6	2.4154462697700904e-6	2.496508111021231e-6	2.4825358056257864e-6	2.432121553788624e-6	2.4898807082013063e-6	2.4577295582294355e-6	2.4897929795254983e-6	2.62599919163596e-6	2.63658770221279e-6	2.6669196221219796e-6	2.744512206091479e-6	2.7794340348751252e-6	2.748240653429101e-6	2.7982141784073815e-6	2.841425339909063e-6	2.938448419885698e-6	3.1889861806599553e-6	3.4401407889668996e-6	3.7168870096555617e-6	3.943807393670592e-6	4.199443457622639e-6	4.271180996845685e-6	4.492397279329966e-6	4.871042313049108e-6	4.578185735535298e-6	0.000017369999999999998	4.571029036269522e-6	4.236934226183829e-6	4.215032669318477e-6	3.951008596737304e-6	4.037389347571256e-6	3.7499358594940998e-6	3.255111781670331e-6	3.0763036625490404e-6	3.3734437808399735e-6	3.081156519026417e-6	2.8620013104543618e-6	3.113056099919801e-6	2.509617791097029e-6	2.0052375125596597e-6	1.3320115685265184e-6	1.0757655328794458e-6
0.0000103419341477096	9.89740224131696e-6	9.483359126625802e-6	9.080974173715736e-6	8.725293011987526e-6	8.384789590775944e-6	8.09263568744166e-6	7.728600470393116e-6	7.322821177928642e-6	7.038515013950639e-6	6.602380708480291e-6	6.168335739627527e-6	5.70117748744846e-6	5.227314398918128e-6	4.815592257885759e-6	4.400196829203544e-6	4.029274398999366e-6	3.6983897415403697e-6	3.412804370573908e-6	3.161048944385163e-6	2.940224087202546e-6	2.8205979508685257e-6	2.6698490089476187e-6	2.567328598336719e-6	2.4608716834519436e-6	2.3735320177872576e-6	2.4560502006210567e-6	2.4456674773804946e-6	2.398804060524514e-6	2.4580578460395946e-6	2.430270349353149e-6	2.4664878094696367e-6	2.6060719957820508e-6	2.6232107267800444e-6	2.65858691137619e-6	2.7375376188709844e-6	2.7709757810378534e-6	2.7341850974413123e-6	2.7782684360467236e-6	2.807923029753733e-6	2.888818222722922e-6	3.123300014471276e-6	3.358625934866631e-6	3.624044444157191e-6	3.838116922290091e-6	4.091067656229096e-6	4.1861167836525e-6	4.4432914870792785e-6	4.88258906201301e-6	4.658506076657618e-6	4.571029036269522e-6	0.00001853	4.570654628879191e-6	4.629116795800932e-6	4.3942619867319605e-6	4.507064072087113e-6	4.19006572144059e-6	3.6102820260714597e-6	3.38958895024978e-6	3.711609162992064e-6	3.400054241200718e-6	3.173145830097821e-6	3.4517406658189055e-6	2.7917901492194796e-6	2.214894617538025e-6	1.4515122649640188e-6	1.1414452364364443e-6
9.622765098631098e-6	9.207615043903323e-6	8.822445641116895e-6	8.448279798843296e-6	8.117765252197516e-6	7.8000813397407e-6	7.528997357057429e-6	7.190981750750236e-6	6.815870013873249e-6	6.552175253761682e-6	6.14746879197085e-6	5.744771112047253e-6	5.310414776078821e-6	4.870083858872402e-6	4.487500941641817e-6	4.101353464988056e-6	3.7573544211920393e-6	3.449747553265715e-6	3.183257867222739e-6	2.9506210502221616e-6	2.7452500837402755e-6	2.6356053349076067e-6	2.4956260144205485e-6	2.3996269653275076e-6	2.3009959690639694e-6	2.2201276968221677e-6	2.29618332483117e-6	2.2874536188333735e-6	2.2454434881112916e-6	2.3020478484122718e-6	2.2774517759320453e-6	2.3130358495701324e-6	2.4432326454935605e-6	2.4590058556922257e-6	2.493901789919882e-6	2.5688928246279664e-6	2.599972226253771e-6	2.564905280550844e-6	2.6005447135176797e-6	2.6166755873887453e-6	2.677336107928048e-6	2.8754131174621226e-6	3.070777142714902e-6	3.2956510235045855e-6	3.4609004164628637e-6	3.670110987014008e-6	3.749942716073734e-6	3.989849733077584e-6	4.417137508822712e-6	4.2576603584906314e-6	4.236934226183829e-6	4.570654628879191e-6	0.00001962	4.560995427555863e-6	4.410879156650085e-6	4.578199179929794e-6	4.28745353605532e-6	3.692398597780564e-6	3.4561860586950685e-6	3.7770341390928825e-6	3.4624329896853583e-6	3.241852915689531e-6	3.535025906442167e-6	2.8759129061799355e-6	2.2824997850936252e-6	1.4907326002224347e-6	1.1575636007192087e-6
9.273837698951248e-6	8.872451675268355e-6	8.501253702780728e-6	8.140288420728095e-6	7.821583207943695e-6	7.51475772866622e-6	7.2536000059965065e-6	6.927942817220967e-6	6.567255834735177e-6	6.313368832192214e-6	5.923643823758637e-6	5.536013558546104e-6	5.1176033870740735e-6	4.6934881701882015e-6	4.325112664433149e-6	3.953286664764031e-6	3.6220227065122544e-6	3.3261872678834216e-6	3.0698886228557265e-6	2.8470986923816707e-6	2.649967658728396e-6	2.5455042045024032e-6	2.411961981850829e-6	2.3217816986722967e-6	2.228630379590084e-6	2.1528482306106436e-6	2.2305902499547425e-6	2.2255985907932956e-6	2.18783183605489e-6	2.2461649402469474e-6	2.2264397531162503e-6	2.2661736874666368e-6	2.401147941459398e-6	2.426273204355211e-6	2.468321765354227e-6	2.548026453428372e-6	2.5825891257445376e-6	2.5472447421322513e-6	2.587125513572242e-6	2.60213627309472e-6	2.6604290558885325e-6	2.856275291375089e-6	3.0459428169732627e-6	3.259598103665781e-6	3.408106922576966e-6	3.592675281944524e-6	3.6604902803391107e-6	3.888648294388879e-6	4.3220672467840845e-6	4.1886294697542634e-6	4.215032669318477e-6	4.629116795800932e-6	4.560995427555863e-6	0.00002084	4.785326502484036e-6	5.057601168819488e-6	4.808191691448347e-6	4.159414332033544e-6	3.895004864596175e-6	4.262425771474166e-6	3.9188903368383555e-6	3.6852838453034418e-6	4.0163251027972424e-6	3.28109915042324e-6	2.587198388147115e-6	1.6643249379640275e-6	1.2436554712684478e-6
8.500811049295663e-6	8.131388916331225e-6	7.791949639928721e-6	7.462601636731099e-6	7.172072371140668e-6	6.889566949720857e-6	6.6519872990677565e-6	6.355354736889559e-6	6.0298953496049505e-6	5.799360096059512e-6	5.444493659599804e-6	5.091380583543087e-6	4.7097591897261566e-6	4.323095782074533e-6	3.987441066022163e-6	3.648523944936593e-6	3.3477230619550325e-6	3.077877003034039e-6	2.8446509500247344e-6	2.645209828174171e-6	2.466965616102899e-6	2.373125254495521e-6	2.252554998574423e-6	2.168828946979088e-6	2.0864591994202433e-6	2.0179085174875565e-6	2.0908619781799688e-6	2.0888985854071157e-6	2.0555513760552368e-6	2.1108046717926804e-6	2.095699044284729e-6	2.13733416680385e-6	2.2649955917492003e-6	2.2919488295343774e-6	2.3375860688417425e-6	2.416317798743699e-6	2.45084788060265e-6	2.4219429841873943e-6	2.4652913365084483e-6	2.4735931906955474e-6	2.5333639312812957e-6	2.712187348025462e-6	2.8854310398237916e-6	3.085480521471352e-6	3.206041856592406e-6	3.360586222657599e-6	3.4105673075381134e-6	3.6091752023126942e-6	4.010528636328257e-6	3.898674370741945e-6	3.951008596737304e-6	4.3942619867319605e-6	4.410879156650085e-6	4.785326502484036e-6	0.000021650000000000004	5.215261504223477e-6	5.0435689467989936e-6	4.39897460354176e-6	4.133785675174553e-6	4.5266480882088825e-6	4.161230997612187e-6	3.918728325327829e-6	4.273977704999531e-6	3.515192364408493e-6	2.777297969844739e-6	1.7839979580290822e-6	1.3178200801141723e-6
9.353725293486457e-6	8.938533899907376e-6	8.56477119823892e-6	8.199716942021847e-6	7.877429401153902e-6	7.557988572967605e-6	7.2940470562066815e-6	6.964901501646186e-6	6.610160447445988e-6	6.353330507827114e-6	5.959974021817127e-6	5.569188754563322e-6	5.145600096387942e-6	4.716612806123695e-6	4.343730090847874e-6	3.967071166953559e-6	3.6318607000332334e-6	3.33245486669742e-6	3.069377060298994e-6	2.8522306973859695e-6	2.6502010510193036e-6	2.546623036957201e-6	2.4101311501807146e-6	2.3207828702105544e-6	2.2239932750562448e-6	2.1475175084585122e-6	2.222214707073274e-6	2.2167525228096187e-6	2.183932937080092e-6	2.2453402997562705e-6	2.226066873611937e-6	2.266230308407819e-6	2.4011610892414905e-6	2.424954115760501e-6	2.4692176968985184e-6	2.554555307907172e-6	2.5959927635005705e-6	2.567278341219562e-6	2.609186773958001e-6	2.629589930846211e-6	2.6948419040892175e-6	2.8767214190255095e-6	3.0568364093546615e-6	3.2615653251051597e-6	3.372200626800641e-6	3.516817873282282e-6	3.544535283044275e-6	3.7274368048404153e-6	4.133511309094952e-6	3.99458571443342e-6	4.037389347571256e-6	4.507064072087113e-6	4.578199179929794e-6	5.057601168819488e-6	5.215261504223477e-6	0.00002692	5.690133252549121e-6	5.054783864964718e-6	4.804152462995003e-6	5.296431444228127e-6	4.877505532519485e-6	4.612336086971315e-6	5.036655900285127e-6	4.174880924407073e-6	3.332997313812689e-6	2.155176136581076e-6	1.6117155451538886e-6
8.448186349010197e-6	8.071220512926146e-6	7.734611770081998e-6	7.406055888585447e-6	7.116118143652354e-6	6.825553108899563e-6	6.5884166585559615e-6	6.292439746689646e-6	5.976823877652678e-6	5.7464110393851735e-6	5.392807715814565e-6	5.04145167511866e-6	4.660264746116572e-6	4.2743161457505494e-6	3.939003748474849e-6	3.600206154376947e-6	3.299432807443567e-6	3.030076912414867e-6	2.793785978753525e-6	2.602394328364009e-6	2.4218011745212527e-6	2.3298202389484144e-6	2.2081230144228837e-6	2.127396985768726e-6	2.0425302516897703e-6	1.9745911313175775e-6	2.044304039453303e-6	2.0420517965504803e-6	2.014238565385516e-6	2.071961849383134e-6	2.0577478580710893e-6	2.0992491408678815e-6	2.2265171157417206e-6	2.253658911766547e-6	2.3014795002019967e-6	2.385487459604728e-6	2.4275020928572118e-6	2.405684096584475e-6	2.453405579157766e-6	2.4724312362993423e-6	2.5446918295460515e-6	2.7184457666113328e-6	2.8935867974004784e-6	3.0959110839377306e-6	3.197384509507216e-6	3.326538151987417e-6	3.3454826223943077e-6	3.5006427948390306e-6	3.86604680532066e-6	3.720387830927795e-6	3.7499358594940998e-6	4.19006572144059e-6	4.28745353605532e-6	4.808191691448347e-6	5.0435689467989936e-6	5.690133252549121e-6	0.00002785	5.218940829394524e-6	5.049147766398122e-6	5.644786331697769e-6	5.242254417367582e-6	4.978604949174776e-6	5.434370553822736e-6	4.529506840009211e-6	3.6243740695385726e-6	2.342212947629741e-6	1.7219924411930502e-6
8.12542572473701e-6	7.759938021009728e-6	7.435887678238641e-6	7.117467795063787e-6	6.836137637595708e-6	6.553604296427398e-6	6.323077357992913e-6	6.035664768016533e-6	5.729890509200345e-6	5.5051289193921945e-6	5.162006220736768e-6	4.8216357720824064e-6	4.451190277495053e-6	4.0762566214483205e-6	3.7500004634130787e-6	3.420160962096576e-6	3.1264592297914132e-6	2.864546344637582e-6	2.6304303511657804e-6	2.442492857040759e-6	2.2622502446577836e-6	2.173150119911929e-6	2.051542277572188e-6	1.9748476435893107e-6	1.8858020388088049e-6	1.818405906661381e-6	1.8775202094307838e-6	1.8702239287740686e-6	1.8451115015256098e-6	1.8996191377482266e-6	1.8810192089255286e-6	1.9120461644824728e-6	2.023385271345378e-6	2.0373205990669756e-6	2.0720137253558774e-6	2.1470807141495054e-6	2.1881830487882023e-6	2.1708648825036705e-6	2.2058788634558244e-6	2.2332492337390297e-6	2.2931978041176745e-6	2.4451521919087984e-6	2.5991522206774006e-6	2.7739288327558374e-6	2.8593234466610385e-6	2.971556575944961e-6	2.975361919395454e-6	3.1026684420190274e-6	3.4154964300800414e-6	3.259757117787931e-6	3.255111781670331e-6	3.6102820260714597e-6	3.692398597780564e-6	4.159414332033544e-6	4.39897460354176e-6	5.054783864964718e-6	5.218940829394524e-6	0.000026000000000000002	4.780863668282165e-6	5.433845530367947e-6	5.093447555644736e-6	4.8629296483242625e-6	5.313391578735502e-6	4.449968882900118e-6	3.599530464285785e-6	2.354312744593609e-6	1.7446324529025384e-6
7.703776497143325e-6	7.355668536611712e-6	7.049456187971433e-6	6.748257074191469e-6	6.482106113930881e-6	6.212227727778132e-6	5.994253425648313e-6	5.7223120092000184e-6	5.435692605751751e-6	5.223269856927271e-6	4.89871857632592e-6	4.576814613406303e-6	4.225943169680273e-6	3.870906763485983e-6	3.561958687226318e-6	3.2494648880385655e-6	2.9716797066399276e-6	2.723455159777692e-6	2.5007955722747765e-6	2.3251444864270094e-6	2.1540151002113235e-6	2.070511057882518e-6	1.9550105448236278e-6	1.881560680683324e-6	1.7968076049509418e-6	1.7325670152519898e-6	1.7868270942020646e-6	1.7796509464695165e-6	1.7567819405657498e-6	1.8088112455276265e-6	1.7910687440663678e-6	1.8206110790127873e-6	1.9238445185540434e-6	1.9340545255390636e-6	1.9670709027636437e-6	2.039388114101561e-6	2.0800595700989155e-6	2.0684638695368434e-6	2.103324998178941e-6	2.129507987053474e-6	2.191592949634869e-6	2.3333323895660372e-6	2.480458124956743e-6	2.653201697781664e-6	2.7322966721511224e-6	2.8413381089379153e-6	2.8448974203239444e-6	2.9631806062295027e-6	3.255285872711322e-6	3.0972469095697186e-6	3.0763036625490404e-6	3.38958895024978e-6	3.4561860586950685e-6	3.895004864596175e-6	4.133785675174553e-6	4.804152462995003e-6	5.049147766398122e-6	4.780863668282165e-6	0.00002509	5.6362203923036535e-6	5.386517519661655e-6	5.205428875791873e-6	5.70786887536566e-6	4.8024684902462325e-6	3.91099156213627e-6	2.5847648363833524e-6	1.9210103936773183e-6
7.945471947512723e-6	7.581115019614583e-6	7.2671241315494066e-6	6.9578711063808115e-6	6.684509586216964e-6	6.399850441908259e-6	6.176044465840365e-6	5.896627266602955e-6	5.609714652981915e-6	5.391877734720203e-6	5.0585268914412484e-6	4.727858237105533e-6	4.367150577338779e-6	4.002218609428668e-6	3.6847542169815822e-6	3.363536104110895e-6	3.0785568861221796e-6	2.8233154150703154e-6	2.594398959645805e-6	2.4218333734268344e-6	2.246563416883146e-6	2.161564211208129e-6	2.0433359372977226e-6	1.9678273104001703e-6	1.882002914134173e-6	1.8161435068602432e-6	1.8728468860390378e-6	1.8669702166208258e-6	1.84557994547237e-6	1.9006044042756262e-6	1.8842701677602502e-6	1.9182676099020342e-6	2.0273490186652357e-6	2.0404472075032327e-6	2.0799057566819012e-6	2.1596770973214355e-6	2.20549038069307e-6	2.1985755661386704e-6	2.2426877363269498e-6	2.271981409765008e-6	2.354059956601367e-6	2.5040505942807046e-6	2.6695647616922527e-6	2.8731501273495518e-6	2.9619717641556777e-6	3.088077281499901e-6	3.1029637103343515e-6	3.237212122020382e-6	3.5656070994738584e-6	3.396379465684908e-6	3.3734437808399735e-6	3.711609162992064e-6	3.7770341390928825e-6	4.262425771474166e-6	4.5266480882088825e-6	5.296431444228127e-6	5.644786331697769e-6	5.433845530367947e-6	5.6362203923036535e-6	0.000033799999999999995	6.6480545427691775e-6	6.572845156430801e-6	7.277634867182334e-6	6.1679387520574846e-6	5.0515437278815645e-6	3.371685295082879e-6	2.520309131631582e-6
6.590351611263893e-6	6.28504044764185e-6	6.0265243907743825e-6	5.771698179624484e-6	5.546348745502438e-6	5.30607234427163e-6	5.1216903563740995e-6	4.891233923210394e-6	4.660264346565468e-6	4.4811507440237055e-6	4.206310956841949e-6	3.933602263767411e-6	3.6359588753299096e-6	3.334886469560469e-6	3.0731535208557036e-6	2.8082460180646116e-6	2.5739340112117073e-6	2.363357057219353e-6	2.175035890729304e-6	2.0390936928525553e-6	1.895751384016509e-6	1.826644933454818e-6	1.7301268353102963e-6	1.6674188949157498e-6	1.5987753149386538e-6	1.544938221413537e-6	1.5936855310697684e-6	1.591081895089799e-6	1.575149300338727e-6	1.6224738859181295e-6	1.6116477648045979e-6	1.6446338603222828e-6	1.7390898421856307e-6	1.7540342308146127e-6	1.7938747500764312e-6	1.8663711678502408e-6	1.908659710486757e-6	1.908319494517022e-6	1.9551668910571715e-6	1.9805707942636444e-6	2.0668253230821147e-6	2.2001419397408164e-6	2.3545077845936807e-6	2.552097767889641e-6	2.638131328864051e-6	2.7605592270249306e-6	2.789108195892121e-6	2.9197873958541824e-6	3.2289235833213137e-6	3.0893346265154782e-6	3.081156519026417e-6	3.400054241200718e-6	3.4624329896853583e-6	3.9188903368383555e-6	4.161230997612187e-6	4.877505532519485e-6	5.242254417367582e-6	5.093447555644736e-6	5.386517519661655e-6	6.6480545427691775e-6	0.00003485	6.892542968697921e-6	7.784417820928048e-6	6.685823906807313e-6	5.505744411358426e-6	3.7148607611687595e-6	2.7857925017673876e-6
5.729995809989867e-6	5.451937415975719e-6	5.229573230107685e-6	5.009253843961644e-6	4.814097234009488e-6	4.590724732956427e-6	4.430758776230317e-6	4.2308061364772705e-6	4.045814284410648e-6	3.890512632281884e-6	3.6522155840617438e-6	3.415755691787964e-6	3.1574997966944573e-6	2.896290429332948e-6	2.6691473754364956e-6	2.4391534264133475e-6	2.235859164746357e-6	2.0528876126872277e-6	1.8887663421555276e-6	1.7863485157555465e-6	1.661742244151896e-6	1.6016476480150966e-6	1.5173930805020722e-6	1.4641518413731254e-6	1.4044383417296102e-6	1.3569332848485535e-6	1.398190683346106e-6	1.395691248409736e-6	1.3848782046916064e-6	1.4259011045688294e-6	1.4166261870218316e-6	1.4461167807878051e-6	1.5277611786267843e-6	1.5402339033365172e-6	1.5766016672363337e-6	1.6417743031744367e-6	1.6806538312712676e-6	1.6840857549664092e-6	1.7288526817290453e-6	1.7558366097640878e-6	1.8540344175314566e-6	1.9594296811923297e-6	2.102436748112173e-6	2.2998553950170905e-6	2.3733196596409948e-6	2.4927562938223316e-6	2.5304957658017607e-6	2.6600055654099505e-6	2.9694352193805984e-6	2.855207692976232e-6	2.8620013104543618e-6	3.173145830097821e-6	3.241852915689531e-6	3.6852838453034418e-6	3.918728325327829e-6	4.612336086971315e-6	4.978604949174776e-6	4.8629296483242625e-6	5.205428875791873e-6	6.572845156430801e-6	6.892542968697921e-6	0.00003978	8.481801481607223e-6	7.462083430705573e-6	6.23127923513754e-6	4.278885169707228e-6	3.327900436592545e-6
6.5608451030687365e-6	6.241792655060235e-6	5.989048421301384e-6	5.736938750736425e-6	5.51305692948509e-6	5.254688233463132e-6	5.07073470328706e-6	4.84079966209728e-6	4.6299177344144664e-6	4.451032013595088e-6	4.177084873474398e-6	3.905492695028604e-6	3.6083919287714865e-6	3.307903703111859e-6	3.046414628068471e-6	2.7814907297627202e-6	2.54699382538688e-6	2.3362760896929136e-6	2.1453568816304233e-6	2.0281793786941586e-6	1.8825481950322573e-6	1.8134991453060362e-6	1.7147398034036708e-6	1.6536169252725646e-6	1.5814825946371625e-6	1.5254088024865493e-6	1.5676821922057386e-6	1.5614387389613795e-6	1.5492236147814152e-6	1.5946786059161559e-6	1.5802212052354109e-6	1.6080725551881815e-6	1.6921207835393107e-6	1.6950941324021018e-6	1.7275393769867179e-6	1.7960533149228817e-6	1.8381970764979707e-6	1.8447855291285212e-6	1.8863885902043776e-6	1.917577812957273e-6	2.0230116946843385e-6	2.1246333801581892e-6	2.271858336862527e-6	2.484517672967555e-6	2.5542433161418255e-6	2.6871676944506967e-6	2.7278595483502786e-6	2.8747305840660997e-6	3.219381801085774e-6	3.103012059886156e-6	3.113056099919801e-6	3.4517406658189055e-6	3.535025906442167e-6	4.0163251027972424e-6	4.273977704999531e-6	5.036655900285127e-6	5.434370553822736e-6	5.313391578735502e-6	5.70786887536566e-6	7.277634867182334e-6	7.784417820928048e-6	8.481801481607223e-6	0.0000512	9.348077045873028e-6	7.994915379167658e-6	5.605053419501866e-6	4.507227702146866e-6
5.265870762916222e-6	5.001897101282888e-6	4.802199144857688e-6	4.60141023048044e-6	4.422476018495613e-6	4.204342790905192e-6	4.056838863876725e-6	3.872387217004904e-6	3.7146704019522762e-6	3.5712353166946327e-6	3.351619018453567e-6	3.1339269702639896e-6	2.8956352831512047e-6	2.65464714630652e-6	2.4448863722229605e-6	2.2322726545004088e-6	2.044176370311966e-6	1.8749411391772184e-6	1.721000589953618e-6	1.638496918305416e-6	1.5211779562519182e-6	1.4657218355716845e-6	1.3857582595652831e-6	1.3371931574016157e-6	1.2784695295130722e-6	1.2323026276877816e-6	1.263813924537676e-6	1.2574286505324633e-6	1.2492531763550756e-6	1.2846045300002415e-6	1.2714100474148256e-6	1.2920244279328843e-6	1.3546294129667415e-6	1.3510103458276749e-6	1.3737531495854256e-6	1.426357420388292e-6	1.4588287738538933e-6	1.4670229758574871e-6	1.4975742961739441e-6	1.5223915571313327e-6	1.618021817154294e-6	1.6791336382232516e-6	1.7906773842930609e-6	1.96911032124748e-6	2.0106321558215666e-6	2.119886442730584e-6	2.1559875583270066e-6	2.2795327900952697e-6	2.571735359266266e-6	2.491696146181932e-6	2.509617791097029e-6	2.7917901492194796e-6	2.8759129061799355e-6	3.28109915042324e-6	3.515192364408493e-6	4.174880924407073e-6	4.529506840009211e-6	4.449968882900118e-6	4.8024684902462325e-6	6.1679387520574846e-6	6.685823906807313e-6	7.462083430705573e-6	9.348077045873028e-6	0.00004264	8.08426330901656e-6	5.856823976923611e-6	4.947587254345057e-6
4.925541877433777e-6	4.672131056486024e-6	4.488883823997394e-6	4.301773612112484e-6	4.1339235847663475e-6	3.9193288062440975e-6	3.779938985288375e-6	3.605745469311393e-6	3.4661705070460064e-6	3.3301062218480105e-6	3.1227764919773303e-6	2.9175030080832772e-6	2.6925526272673944e-6	2.4649938190185227e-6	2.2665911079890555e-6	2.0653546254793315e-6	1.8864442439644937e-6	1.7262167696071194e-6	1.5783879886541496e-6	1.5086113689764515e-6	1.3948541146946631e-6	1.3413002396824687e-6	1.2630988513248064e-6	1.2190474524567086e-6	1.159031051641259e-6	1.1132797582135576e-6	1.1373636472401638e-6	1.126715470625938e-6	1.1200369318982104e-6	1.1504231223292886e-6	1.1326500078545146e-6	1.1436345186693369e-6	1.1916341310226852e-6	1.1755124017743435e-6	1.1838138665829083e-6	1.223216162654322e-6	1.2481130150444526e-6	1.2535969240131201e-6	1.2661271051783369e-6	1.2911556223807982e-6	1.3752109096941594e-6	1.39513982490633e-6	1.47228704628772e-6	1.6164185930306049e-6	1.6220929658453146e-6	1.706641205464391e-6	1.723862567258251e-6	1.821565561077559e-6	2.070002883860184e-6	2.0019105315457667e-6	2.0052375125596597e-6	2.214894617538025e-6	2.2824997850936252e-6	2.587198388147115e-6	2.777297969844739e-6	3.332997313812689e-6	3.6243740695385726e-6	3.599530464285785e-6	3.91099156213627e-6	5.0515437278815645e-6	5.505744411358426e-6	6.23127923513754e-6	7.994915379167658e-6	8.08426330901656e-6	0.000041479999999999996	6.0860100290006375e-6	5.545691147130354e-6
3.775704655938716e-6	3.5812488346289597e-6	3.4453275208707073e-6	3.3037767396347814e-6	3.1755074567921192e-6	3.005934826945412e-6	2.8984480003438976e-6	2.763996929219996e-6	2.6609314563880533e-6	2.555708997972488e-6	2.3957509876891055e-6	2.2375344849153e-6	2.0640749872666556e-6	1.8885962933137973e-6	1.735523781249509e-6	1.5801944335922528e-6	1.4417763741033719e-6	1.3181119491432326e-6	1.203195026479054e-6	1.1538851703875293e-6	1.065054341276411e-6	1.0234881886830117e-6	9.62203090193797e-7	9.291733376852163e-7	8.811659863034259e-7	8.450377014779346e-7	8.615397272643339e-7	8.515602509306093e-7	8.470724619611569e-7	8.694751309858873e-7	8.534546594774953e-7	8.583945093040019e-7	8.902902417969471e-7	8.712444504041915e-7	8.712612726190026e-7	8.965358887752405e-7	9.123811076317067e-7	9.156302498255593e-7	9.16656604176284e-7	9.345162018788536e-7	9.954849723466348e-7	9.88844499435615e-7	1.0306191617903134e-6	1.1273930834445837e-6	1.1088992138009542e-6	1.161190472123562e-6	1.1615298727888134e-6	1.2228727237540946e-6	1.3927371229163368e-6	1.3422528794148908e-6	1.3320115685265184e-6	1.4515122649640188e-6	1.4907326002224347e-6	1.6643249379640275e-6	1.7839979580290822e-6	2.155176136581076e-6	2.342212947629741e-6	2.354312744593609e-6	2.5847648363833524e-6	3.371685295082879e-6	3.7148607611687595e-6	4.278885169707228e-6	5.605053419501866e-6	5.856823976923611e-6	6.0860100290006375e-6	0.00015905	5.4054002865666315e-6
3.082283643447033e-6	2.8937815598468422e-6	2.793264101626005e-6	2.6841677608934766e-6	2.583144178017009e-6	2.404780307372759e-6	2.3183220676576957e-6	2.209912397022791e-6	2.1707339582542793e-6	2.0863771771019834e-6	1.9578453788554433e-6	1.830374935216253e-6	1.691076518209968e-6	1.550242332865145e-6	1.4274042994530704e-6	1.3027143660147664e-6	1.19230961464126e-6	1.0923114540462903e-6	1.0004128760050474e-6	1.0075771233730575e-6	9.379267469717725e-7	9.029839248973741e-7	8.534151183108795e-7	8.289497179245676e-7	7.923190100164135e-7	7.604937043920988e-7	7.728512876935392e-7	7.642718575932309e-7	7.664384491891525e-7	7.816481867671348e-7	7.679020114767253e-7	7.73684788684017e-7	7.966633895762663e-7	7.771069089348576e-7	7.773315019813402e-7	7.955490108538455e-7	8.034527710127758e-7	8.06587875774265e-7	8.063009647601306e-7	8.177300829368043e-7	9.179761443607896e-7	8.48690712689505e-7	8.698070583190172e-7	9.823945011576364e-7	9.101144693958628e-7	9.430418282739091e-7	9.32632333577072e-7	9.712340962684871e-7	1.1384119183723254e-6	1.0973754694896457e-6	1.0757655328794458e-6	1.1414452364364443e-6	1.1575636007192087e-6	1.2436554712684478e-6	1.3178200801141723e-6	1.6117155451538886e-6	1.7219924411930502e-6	1.7446324529025384e-6	1.9210103936773183e-6	2.520309131631582e-6	2.7857925017673876e-6	3.327900436592545e-6	4.507227702146866e-6	4.947587254345057e-6	5.545691147130354e-6	5.4054002865666315e-6	0.00019773


==> anc/AMS_CovMatrix_He.dat <==
#   Covariance matrix of uncertainties in the helium flux measured by AMS-02 in M. Aguilar et al., Phys. Rev. Lett. 115, 211101 (2015)
#   the matrix has 68 x 68 entries corresponding to the 68 rigidity bins of AMS-02
#   diagonal entries correspond to the (squared) total error published by AMS-02, off-diagonal entries have been derived by J. Heisig, M. Korsmeier, M.W. Winkler
# 
#   Please cite J. Heisig, M. Korsmeier, M.W. Winkler, "Dark matter or correlated errors? Systematics of the AMS-02 antiproton excess" (2020) when used
#
1.4448999999999999	1.1386559734984525	0.8773905164499919	0.6737212073770193	0.5248588022548133	0.4092990080880217	0.31641400529066255	0.2454605682366445	0.1988104775039908	0.1623874490494075	0.1278440425119037	0.10529757998831978	0.08709953829785656	0.06753633819614348	0.054944035910707074	0.04357486436742046	0.03532200933160888	0.028490165693105113	0.022788930343219757	0.018293337445639813	0.01511989090137364	0.011999147120592243	0.009486099264966501	0.0072891085446410726	0.006213472274447233	0.004968752005118067	0.003982534328302537	0.0032417210294336226	0.002600387214193299	0.002110223414013599	0.001707045862011006	0.0013670846110548306	0.0010980631309807885	0.0008729238550564952	0.0007698879890437532	0.0005894395519730087	0.0004798562927174009	0.00038540527013222146	0.00031863347689274293	0.0002580594947144066	0.00021224723722402725	0.00017260981881610953	0.00013752838006984814	0.0001137186570219631	0.00009164710111311759	0.00007704396098721309	0.000060748962729320447	0.00004998245905983078	0.00003985440800607182	0.00003244074313956757	0.00002638195678665583	0.00002118716809945931	0.00001668706175223264	0.0000127360761142856	0.00001018140295849666	7.929322034054018e-6	5.945362217682802e-6	4.512746442960107e-6	3.256176112426891e-6	2.3943095401464473e-6	1.6929425233612715e-6	1.1480796894025376e-6	7.53154864231322e-7	4.823255853858188e-7	2.706362986567746e-7	1.4430862427065777e-7	5.7732279879474173e-8	1.9409030225433883e-8
1.1386559734984525	0.964	0.7825185693630792	0.6268435992999193	0.5019854606728423	0.39666629781828616	0.30687912076233914	0.23661720291311605	0.18903028010306666	0.1529234816784452	0.11938604207166587	0.09794826923428321	0.08068208724394002	0.062498031144505584	0.05081452034295725	0.0402710032294394	0.032624871013042095	0.02631430904474994	0.021034558842879837	0.016884754877723666	0.013925375533638333	0.011061064560716077	0.0087325757979149	0.00670930909502203	0.005705811328132758	0.004560094635349492	0.003650790638444068	0.002968077962573928	0.0023799750087630145	0.001929768806717514	0.0015590363743892552	0.0012477526683661354	0.0010025267777680116	0.000795836411218666	0.0007008974209085762	0.0005363346371392778	0.0004363099789326537	0.0003504167402419192	0.00028935713633648915	0.00023421046505972757	0.00019242124437109039	0.00015644093168180244	0.0001245231015097419	0.0001029264459341407	0.00008276943964237129	0.00006970231288807594	0.00005491859764597767	0.000045088393655771066	0.000035903906657150946	0.00002922224020797075	0.000023722409850383772	0.00001903667405601728	0.000014957722393118903	0.000011391439048998624	9.095266874081563e-6	7.0673364441920534e-6	5.286830245332625e-6	4.006425779592466e-6	2.8806149081574493e-6	2.109366338751426e-6	1.4831658354444775e-6	1.0004174475508607e-6	6.510384777434145e-7	4.1266979889278947e-7	2.2794515493102733e-7	1.189125890962399e-7	4.610561813908764e-8	1.4910567636358672e-8
0.8773905164499919	0.7825185693630792	0.6748999999999998	0.5624235066289057	0.4651597268589826	0.3751002517106217	0.2926108959686425	0.2255742296054179	0.17789503840785997	0.14232119131488313	0.10994185366073278	0.08953529416823766	0.07328062943562003	0.05667762293542343	0.046034649109832015	0.036459465823693096	0.029538832498708367	0.023838264521966836	0.01904902556140981	0.015295361153409879	0.012597183479291129	0.010023494649467215	0.007909749910590952	0.006079397697468333	0.005158765369218835	0.0041225023490400305	0.0032981864472950507	0.002678988022264653	0.00214812088315487	0.001741156703417312	0.001404812810334706	0.0011239312783558491	0.0009037744046935448	0.0007162112758252415	0.0006300384121143522	0.00048195506620649846	0.0003918024306716727	0.0003147233086657715	0.0002595594162222791	0.00020997150078788516	0.00017230203113118044	0.000140067747055954	0.00011136003793138689	0.00009202456858611839	0.00007380320269025691	0.00006229119452884712	0.00004904456623772027	0.000040160491136522106	0.00003193062339142499	0.000025985736930587465	0.0000210518083858704	0.000016879463171409936	0.000013224014163553682	0.000010045017624850848	8.008298463181677e-6	6.205196816260969e-6	4.6296763206051385e-6	3.5010244443090376e-6	2.5061593828399662e-6	1.8254772024005225e-6	1.2744861520610971e-6	8.536601150878142e-7	5.496970637126224e-7	3.436536529539616e-7	1.8574586788299042e-7	9.387432018660344e-8	3.4674633350529607e-8	1.0498552945619424e-8
0.6737212073770193	0.6268435992999193	0.5624235066289057	0.4915999999999999	0.4196856688207044	0.3478455589151922	0.2760305125238982	0.21443006597161016	0.1680853229410289	0.13313427619441107	0.10173003112355428	0.08192901703025718	0.06656484400862914	0.051263400864262725	0.04152823413344039	0.03284419049453175	0.026588184849722668	0.021445730572825332	0.017136515725853254	0.013755720337218062	0.011316979438117346	0.009004542544184643	0.007098596838594896	0.00545584464779003	0.004624656110911582	0.0036935729411275205	0.0029523544169894347	0.002396075717315733	0.0019199277043181876	0.0015551249752948637	0.0012536723757700608	0.0010026343684853552	0.0008060190471372642	0.0006380715581444811	0.0005607276191626796	0.0004288070220446035	0.0003484061712109342	0.00027976939893738294	0.0002305935672838056	0.0001864604117519122	0.00015291583913441072	0.00012428207572725685	0.00009875882333698695	0.00008159576697218339	0.0000653875854231178	0.000055204331485403277	0.00004345517539613722	0.000035558544371667495	0.0000282600375646425	0.00002299628085877157	0.00001862107176174849	0.000014927163087216574	0.000011686708054262467	8.872337052247246e-6	7.07111321788658e-6	5.475741182091007e-6	4.083412409439338e-6	3.086601115725872e-6	2.2075377297047547e-6	1.6062221848686443e-6	1.1197929137112475e-6	7.489782982837116e-7	4.812314748139175e-7	2.9997179263108083e-7	1.6136922331278657e-7	8.096963071745968e-8	2.9563203393276868e-8	8.799881089967655e-9
0.5248588022548133	0.5019854606728423	0.4651597268589826	0.4196856688207044	0.3737	0.3181749753876355	0.25857295854875445	0.20413965974459028	0.1602600673589298	0.12612714776327041	0.09556756694260024	0.07582836688601718	0.061072238875681445	0.046782477201168446	0.037742804994941495	0.029803625267633214	0.024112176346854506	0.01944260829605798	0.015547231902679754	0.012482695456915154	0.010277727429389344	0.008172420995191412	0.006442617002674378	0.004952415717856168	0.004201699942937235	0.003355183528551492	0.002681447988893242	0.0021762120866399386	0.0017427483646078618	0.0014111305850245735	0.0011377513234627121	0.0009098800866487911	0.000730830775013402	0.0005785895199827452	0.0005082997322515079	0.00038869010634573443	0.00031577052431074965	0.00025342256589390357	0.00020892576898448372	0.00016892377012092278	0.00013855442530312674	0.00011259015094568128	0.00008948979944855119	0.00007393372808313839	0.000059313827756545104	0.000050003374336624295	0.000039372873169044	0.00003225631192022916	0.000025653867101267568	0.000020874408467644945	0.00001692092235204767	0.000013569757110335963	0.000010640289526730352	8.089518631598081e-6	6.452601387703076e-6	5.004683010492386e-6	3.7381608430830368e-6	2.8291091678914705e-6	2.0286307614000744e-6	1.4806417956258675e-6	1.0366055416281404e-6	6.962724911790514e-7	4.502232970254385e-7	2.830079244064929e-7	1.5428520678541814e-7	7.896583733382004e-8	2.9751307857778237e-8	9.26114846507619e-9
0.4092990080880217	0.39666629781828616	0.3751002517106217	0.3478455589151922	0.3181749753876355	0.28180000000000005	0.2348978855530825	0.18982857354774307	0.15059863310337057	0.11862199925440065	0.08952034434027373	0.06995257847887688	0.055729937955225566	0.04235331472956266	0.033920568460981425	0.026685935327171152	0.021544856809919122	0.01735065111093468	0.013880152158779632	0.011144250407346477	0.009183376384107378	0.007296095186554835	0.005751830325186607	0.00442232447936225	0.003756318419251658	0.002999063607175171	0.0023965530144929364	0.0019451509729498714	0.0015567339253343489	0.0012600884906258853	0.001016233061273027	0.0008127080838688444	0.0006521430628856116	0.0005163819159227474	0.0004535173775688094	0.00034679437309942656	0.000281708306856626	0.00022594454859087195	0.00018633632609266744	0.00015064988379002265	0.00012359464391042586	0.00010041629760521674	0.0000798411001554004	0.00006596036565502661	0.00005299228970081172	0.00004459459492692058	0.00003512787074572262	0.000028821584682405692	0.000022942835590421686	0.00001866751556769742	0.000015152133936699659	0.000012157463919905552	9.55098078130798e-6	7.274177709490871e-6	5.808179022187077e-6	4.513559058207081e-6	3.377927346914982e-6	2.5602697184083685e-6	1.8415840473655749e-6	1.3491124569990038e-6	9.492473718108002e-7	6.407558985054639e-7	4.1739269702507016e-7	2.648959393680972e-7	1.4657638869702464e-7	7.664523033471088e-8	2.982318908434649e-8	9.688519603454474e-9
0.31641400529066255	0.30687912076233914	0.2926108959686425	0.2760305125238982	0.25857295854875445	0.2348978855530825	0.2034	0.16841719146408654	0.13631529577058968	0.1086056414697542	0.08233752634861766	0.06372191461663987	0.05025583371692968	0.03788558596436832	0.030042468139065477	0.02348879395783037	0.01888865774976021	0.015175537084938032	0.012133406918433499	0.009739628191928945	0.008029935428629719	0.0063785820670837455	0.0050297475109830105	0.003868980682345832	0.0032888809450658625	0.002626184126161525	0.0020986629305005744	0.0017035857663301767	0.0013630065177376268	0.0011031380156088528	0.0008897582563580909	0.00071164489437895	0.0005707816362495332	0.00045191033510999404	0.0003967578359652587	0.00030340699731186985	0.00024643350407181055	0.00019757577853891876	0.00016295760583474365	0.00013173524017468148	0.00010807635152847075	0.00008780023375028309	0.00006981520853311328	0.000057677077648587806	0.00004636625632403946	0.00003898127546108459	0.00003071335675770082	0.000025217071851350457	0.00002008253538645616	0.000016339577672539836	0.000013271781721334447	0.000010651620353321594	8.375954540740362e-6	6.3851571599360125e-6	5.101062344171901e-6	3.967985420440362e-6	2.972823418803608e-6	2.2549229364100702e-6	1.6245591712499665e-6	1.192357499730617e-6	8.410792644652638e-7	5.691485100185123e-7	3.721032988897378e-7	2.37258923803128e-7	1.322239369077427e-7	6.983498586582797e-8	2.7570395044336422e-8	9.121945934594137e-9
0.2454605682366445	0.23661720291311605	0.2255742296054179	0.21443006597161016	0.20413965974459028	0.18982857354774307	0.16841719146408654	0.1448	0.11985292541892614	0.09726927769842214	0.07467189842508402	0.05754497587023224	0.04504859826624902	0.03373433382147998	0.02642114289792865	0.020474218125512613	0.016357591103278335	0.01308500887252728	0.010440405659882322	0.008373493485960974	0.006908955547776275	0.005487148195810858	0.0043307263511845225	0.0033333286343746483	0.002837503840601655	0.002266999675009707	0.0018127035635212686	0.0014723686261189607	0.0011781522896547746	0.0009538063963582125	0.0007697082504293442	0.0006158526843819873	0.0004938243410804835	0.0003910985252946789	0.0003434095186207427	0.0002626718694754852	0.00021337184647195	0.00017103060619343507	0.0001411140859428082	0.00011408557313988164	0.00009361772070832244	0.00007605634679651161	0.0000604923816617392	0.00004998020420909	0.00004021437452019683	0.000033773914353072616	0.000026619998670639726	0.000021876809947110427	0.000017433132297326334	0.00001418404192417897	0.00001153125856251591	9.258226849261877e-6	7.288974574814313e-6	5.562934042473821e-6	4.4471984569748e-6	3.4635807988108763e-6	2.5983571340233075e-6	1.972687219077021e-6	1.4239871801001287e-6	1.0475040982137193e-6	7.411404200484497e-7	5.029971721365675e-7	3.302735857045059e-7	2.1174063551939135e-7	1.1897916353078677e-7	6.355666331451914e-8	2.5497888045094173e-8	8.60305021050619e-9
0.1988104775039908	0.18903028010306666	0.17789503840785997	0.1680853229410289	0.1602600673589298	0.15059863310337057	0.13631529577058968	0.11985292541892614	0.10279999999999999	0.08526700256443948	0.06690902818396327	0.052083074315291786	0.04093818461003876	0.03065087069569482	0.023809292963687008	0.018301874511394884	0.014506739820145255	0.011526534283991644	0.00916284989213733	0.007329361134062246	0.006040388007305863	0.0047906002057876255	0.003779179782978752	0.0029096527403309454	0.0024786451185780317	0.0019801085536105935	0.0015829796506121175	0.0012857729594066259	0.0010282416720684535	0.0008321864893061538	0.000671614365856225	0.000537438972440889	0.0004306360768727258	0.00034097325590315436	0.0002992147226639702	0.00022888460944616416	0.000185887062715885	0.0001489117483071948	0.00012287997042135864	0.00009932732939482903	0.00008150358532795776	0.00006620553828903865	0.00005266163043955618	0.00004350959762219409	0.00003503869053264139	0.000029385382658933326	0.000023168913507804095	0.000019059354611308692	0.000015197607583594407	0.000012364251582361564	0.000010061795856027103	8.081425736202878e-6	6.3710825199037135e-6	4.868784593431745e-6	3.895183626031128e-6	3.037883077292863e-6	2.2824696749763686e-6	1.7346686637833522e-6	1.25497719224658e-6	9.255667470811568e-7	6.571394892300758e-7	4.4748146162557236e-7	2.952565282853942e-7	1.9045369037947167e-7	1.0799831052942291e-7	5.8405535249776346e-8	2.3832009439069425e-8	8.203127853929829e-9
0.1623874490494075	0.1529234816784452	0.14232119131488313	0.13313427619441107	0.12612714776327041	0.11862199925440065	0.1086056414697542	0.09726927769842214	0.08526700256443948	0.07300000000000001	0.05861182724470468	0.04638740970420772	0.036791764261878274	0.0276874796781941	0.02139460249637224	0.016322470046237443	0.012820611046128708	0.01009753557774342	0.007974196874125258	0.006349343565353158	0.005214297122222988	0.004130185285612537	0.003254947914429542	0.0025067230957455493	0.0021339925969386846	0.0017047888181778745	0.0013623852031758145	0.001106273034035832	0.000884442317620433	0.0007156570530705294	0.0005772898556291645	0.0004620323970700225	0.000370245723007671	0.00029284394167697824	0.0002567199513138315	0.0001963934693748749	0.0001594303227922416	0.0001276834488919165	0.00010531123808489812	0.00008509487496420758	0.00006977923074837558	0.000056678619650367166	0.00004505819685693905	0.000037226090553362306	0.00002995426982655703	0.000025125053620463766	0.00001980933177216058	0.000016284616790162762	0.00001298106517477451	0.000010559929564305399	8.590951229579706e-6	6.899158983336217e-6	5.436173099486693e-6	4.152950675833462e-6	3.3218112200742286e-6	2.58964187761654e-6	1.945456301474284e-6	1.4780441779333436e-6	1.068744089192341e-6	7.876415529022134e-7	5.587308092684441e-7	3.801300235395593e-7	2.504869428597506e-7	1.6130354448356117e-7	9.124388422084384e-8	4.91803674578243e-8	1.9978471311278894e-8	6.842232451598372e-9
0.1278440425119037	0.11938604207166587	0.10994185366073278	0.10173003112355428	0.09556756694260024	0.08952034434027373	0.08233752634861766	0.07467189842508402	0.06690902818396327	0.05861182724470468	0.0485	0.03909016601629833	0.031510887456268975	0.024010316786515048	0.01856536663797744	0.014118424074220624	0.011008565422681069	0.008588852519889235	0.006726445551719497	0.005320640077207172	0.004353216536589091	0.003435700119721526	0.0027061424070185082	0.002083244934726102	0.001775191789773162	0.00141857285588307	0.0011342333990677841	0.0009216314253515997	0.0007368397705265807	0.0005964329116998192	0.0004814296977072752	0.00038552634012510513	0.00030883488439426774	0.0002443440891134826	0.00021422381998374585	0.00016394824845143794	0.000133110854147695	0.00010657099296807017	0.00008794177160753542	0.00007106664659117863	0.000058291516585364114	0.00004735136979361572	0.000037654740760425516	0.00003111514205887117	0.000025066313931944348	0.00002099390115584607	0.000016561298898340167	0.00001363169460507577	0.000010875618811579644	8.847076553841674e-6	7.206547108830515e-6	5.790443459764822e-6	4.570020276074902e-6	3.496864025311951e-6	2.799622796305332e-6	2.1861809844638344e-6	1.6454582642380755e-6	1.2516452034963073e-6	9.074382564972586e-7	6.707830796953627e-7	4.777650973591985e-7	3.26304577867328e-7	2.1622519785301937e-7	1.4021377180107413e-7	8.013198504270452e-8	4.3783255523717005e-8	1.811546417349456e-8	6.336043344658803e-9
0.10529757998831978	0.09794826923428321	0.08953529416823766	0.08192901703025718	0.07582836688601718	0.06995257847887688	0.06372191461663987	0.05754497587023224	0.052083074315291786	0.04638740970420772	0.03909016601629833	0.0325	0.0266929316475543	0.020703731526892026	0.01619754579325266	0.012390399144362279	0.009661712448865836	0.007503906306433215	0.005841163339039995	0.004590715222510321	0.0037295046594242936	0.002932657019954197	0.0023032278273981332	0.001771594855551581	0.00150596453627565	0.0012026699863962867	0.0009605841597194111	0.0007798793000010415	0.0006231207294173033	0.0005041347714103744	0.0004065284148386594	0.0003255970746442204	0.00026087465016663887	0.00020600696710264298	0.0001802905846031963	0.00013798857800129932	0.00011194629052161786	0.00008958831863229715	0.0000738583988875794	0.000059645947005457155	0.00004886435554090142	0.00003968851016304247	0.000031527354407308105	0.000026048864462251367	0.000020950548220993247	0.000017554533063539905	0.000013845961439303974	0.000011380299664095834	9.072905812126792e-6	7.37903140606708e-6	6.006236197968783e-6	4.824231573108561e-6	3.8027906734163148e-6	2.9072794492631244e-6	2.3263112731902476e-6	1.8147222437313736e-6	1.3651638182911234e-6	1.037582949159614e-6	7.512083684141288e-7	5.543115407655635e-7	3.939609330422226e-7	2.6848395638287386e-7	1.773508341166421e-7	1.1455020894357397e-7	6.509039383185298e-8	3.529310380520581e-8	1.4455387166294286e-8	4.999042708366561e-9
0.08709953829785656	0.08068208724394002	0.07328062943562003	0.06656484400862914	0.061072238875681445	0.055729937955225566	0.05025583371692968	0.04504859826624902	0.04093818461003876	0.036791764261878274	0.031510887456268975	0.0266929316475543	0.0226	0.01780109875398565	0.014149429668383277	0.010945451732304073	0.00857908842052172	0.006656916648154132	0.0051622510635930645	0.00403286103936914	0.0032567126751321986	0.0025446492344586204	0.0019934099480381834	0.0015301049844886256	0.0012993444777629497	0.0010368550082351785	0.0008277979928392567	0.0006721052095137482	0.0005367082025826272	0.0004342024577413396	0.0003502426898469496	0.0002806718831874636	0.00022475364283001205	0.00017742691532453256	0.00015517956087305143	0.00011881671149213295	0.00009637703053768309	0.00007707891188955862	0.00006356071760690556	0.00005132110978081575	0.00004203902836777236	0.00003414352717117106	0.000027122371366636775	0.00002241155211999381	0.000018042031598203256	0.000015089317130891357	0.000011908230000156548	9.798435753591564e-6	7.817956121206412e-6	6.357439792929885e-6	5.181422517797007e-6	4.163695834156702e-6	3.2875002039890557e-6	2.5176110298845196e-6	2.01639432132124e-6	1.5756850688637513e-6	1.1878594563252454e-6	9.039490928655498e-7	6.563254013479062e-7	4.858507245958511e-7	3.4681241143696643e-7	2.3732798578200638e-7	1.5770678034786586e-7	1.0261734618015749e-7	5.894411280638711e-8	3.2417919298143015e-8	1.3531232347175307e-8	4.780233553112957e-9
0.06753633819614348	0.062498031144505584	0.05667762293542343	0.051263400864262725	0.046782477201168446	0.04235331472956266	0.03788558596436832	0.03373433382147998	0.03065087069569482	0.0276874796781941	0.024010316786515048	0.020703731526892026	0.01780109875398565	0.014436	0.01164188802687065	0.009128078916848137	0.00720779000426462	0.005601040636661616	0.004322769645660632	0.003356352495338522	0.0026872617710220832	0.002081135940753753	0.001624699792117849	0.0012409455799679537	0.0010506696024196315	0.0008372436927188307	0.0006682266591758578	0.0005426872399569918	0.0004335887194648405	0.00035082132417565796	0.00028332211782787834	0.00022711063232980794	0.00018184152295747287	0.00014378839794425296	0.00012574515092812817	0.00009628905614472735	0.000078137686993906	0.00006249069926389023	0.000051546389443897524	0.00004162902575773091	0.00003410835337064169	0.00002769352032017465	0.00002200917928962906	0.000018180222081478765	0.000014651287778160896	0.000012241133883943415	9.65763358965397e-6	7.952715389527871e-6	6.346346961678728e-6	5.1607292901104494e-6	4.206974886247007e-6	3.3801081515533498e-6	2.670938642052022e-6	2.0462780114495197e-6	1.6392904528602806e-6	1.2819084722702528e-6	9.661568957627758e-7	7.3585795988277e-7	5.347356470174418e-7	3.963369912654381e-7	2.832756176733902e-7	1.9413598315088124e-7	1.2926102551596508e-7	8.431670937863686e-8	4.859770295589664e-8	2.684626233180187e-8	1.1269119445413084e-8	4.005304001552829e-9
0.054944035910707074	0.05081452034295725	0.046034649109832015	0.04152823413344039	0.037742804994941495	0.033920568460981425	0.030042468139065477	0.02642114289792865	0.023809292963687008	0.02139460249637224	0.01856536663797744	0.01619754579325266	0.014149429668383277	0.01164188802687065	0.009629000000000002	0.007670505527904996	0.006149404251162303	0.004827142606737004	0.0037431055323319884	0.00290674081998059	0.0023167351483353053	0.0017828175243976194	0.0013879484845484456	0.0010552363572278107	0.0008888076016962301	0.0007064669202564123	0.0005629301889813483	0.0004567591126817008	0.00036475082391155243	0.0002950603020446892	0.00023832405332381424	0.00019112498661309882	0.00015303876487441487	0.00012099366290877938	0.00010572620357982734	0.00008098649916963771	0.00006571343466585272	0.00005254166001083417	0.00004333399433126539	0.000034990549010134773	0.000028656901479091033	0.000023264970497533844	0.00001848453294883212	0.00001526736652655185	0.000012302811257513361	0.000010271887079394001	8.104108113884834e-6	6.672879656774708e-6	5.3247583583369024e-6	4.329339812599018e-6	3.5295747898058997e-6	2.835504824014262e-6	2.2409747167091398e-6	1.7172520753911505e-6	1.3758051614834167e-6	1.0761429241246365e-6	8.112829716678388e-7	6.180704290436284e-7	4.4935270415040335e-7	3.3322731065392247e-7	2.3833444143463966e-7	1.6344986695843736e-7	1.089319017592849e-7	7.113875231127488e-8	4.1070475843999443e-8	2.273601916137985e-8	9.570083847275277e-9	3.411759453622948e-9
0.04357486436742046	0.0402710032294394	0.036459465823693096	0.03284419049453175	0.029803625267633214	0.026685935327171152	0.02348879395783037	0.020474218125512613	0.018301874511394884	0.016322470046237443	0.014118424074220624	0.012390399144362279	0.010945451732304073	0.009128078916848137	0.007670505527904996	0.006257	0.005089128246977022	0.004048140850991481	0.0031652198944022948	0.0024665070113160355	0.001961348954177066	0.0015003356664590867	0.0011659788424551753	0.0008813657353329029	0.0007369424680696464	0.0005834058663258909	0.00046364650801517546	0.00037555869337452686	0.0002996110947694523	0.00024225420998160102	0.0001957152179954303	0.0001570180064956845	0.00012573065250301302	0.00009942695302406433	0.00008683422507069929	0.00006654203773831676	0.00005399767006394494	0.000043167074612711383	0.00003560492886033696	0.000028748608860967107	0.00002353962142226293	0.00001910914201367874	0.000015181504933071164	0.000012538375943911512	0.000010106501561468493	8.430434807934279e-6	6.651667947671474e-6	5.478152236987234e-6	4.371837868789733e-6	3.5541002179953936e-6	2.898351235241418e-6	2.3282417036828934e-6	1.8409302788244273e-6	1.411332742943063e-6	1.1309394743211427e-6	8.850748488123622e-7	6.675069516049092e-7	5.087929976555611e-7	3.7021756260992713e-7	2.748152179219486e-7	1.9680404114742337e-7	1.3513873769566835e-7	9.022091470884232e-8	5.9046593447467394e-8	3.419385093706958e-8	1.900335811242813e-8	8.039251467298368e-9	2.881657288413579e-9
0.03532200933160888	0.032624871013042095	0.029538832498708367	0.026588184849722668	0.024112176346854506	0.021544856809919122	0.01888865774976021	0.016357591103278335	0.014506739820145255	0.012820611046128708	0.011008565422681069	0.009661712448865836	0.00857908842052172	0.00720779000426462	0.006149404251162303	0.005089128246977022	0.004241000000000001	0.003415639408835148	0.0027052175178937095	0.0021253614669498764	0.0016940065391906254	0.00129270200831839	0.0010057954695064113	0.0007566297339545972	0.000627008833246488	0.0004938554731461415	0.0003910182894634197	0.00031580189310004096	0.0002514871485974414	0.00020319116901274377	0.00016410523716566114	0.00013171208735181356	0.00010550718726094956	0.00008341352721570096	0.00007283261979655793	0.00005584911173072243	0.000045326892644026126	0.00003623869679548808	0.000029894011497995653	0.00002413858875248892	0.000019760245878801373	0.00001604506467019071	0.00001274437646055648	0.000010527986035485527	8.484119104738129e-6	7.074679199860605e-6	5.5836398450650765e-6	4.597703215339219e-6	3.669333264195574e-6	2.982755109213694e-6	2.432885336603296e-6	1.954368622652223e-6	1.545392261430074e-6	1.185068483806023e-6	9.497185784983874e-7	7.433810478284704e-7	5.609494519729996e-7	4.2762297084441407e-7	3.11284916448602e-7	2.3114670301427288e-7	1.6562775879115006e-7	1.1378636873844393e-7	7.601592747755246e-8	4.9789567425998137e-8	2.886702722793496e-8	1.606618037594897e-8	6.809744657612769e-9	2.4461998198173003e-9
0.028490165693105113	0.02631430904474994	0.023838264521966836	0.021445730572825332	0.01944260829605798	0.01735065111093468	0.015175537084938032	0.01308500887252728	0.011526534283991644	0.01009753557774342	0.008588852519889235	0.007503906306433215	0.006656916648154132	0.005601040636661616	0.004827142606737004	0.004048140850991481	0.003415639408835148	0.0028179999999999998	0.002259632225426557	0.0017978408502155661	0.0014430537731496959	0.0011035895288185422	0.0008626718344385533	0.0006473751883961688	0.0005318222654753315	0.000416593078573373	0.0003283281387192117	0.00026404980760616405	0.00020970478120339048	0.0001691236855093941	0.00013649783156101248	0.00010953035985528198	0.00008774495449922867	0.00006938632699250244	0.00006055264804310083	0.000046451793780301844	0.00003770780633916618	0.00003015055434484556	0.000024872446123266714	0.000020085117560205712	0.000016438114098775215	0.000013347351732148523	0.000010600545456056922	8.756330585082047e-6	7.055788546081206e-6	5.881495276738441e-6	4.641358344561549e-6	3.820879776103197e-6	3.0486848344422786e-6	2.477976832390149e-6	2.0207440521388297e-6	1.6227787922349823e-6	1.2830111292107853e-6	9.83705445321852e-7	7.882170050842888e-7	6.169134746401298e-7	4.6533334821894994e-7	3.5477391944186365e-7	2.582184535852189e-7	1.91720915985921e-7	1.3734444118266588e-7	9.434445833577778e-8	6.301123988818725e-8	4.126035494734158e-8	2.391164562726728e-8	1.3300745277225085e-8	5.6335854696868345e-9	2.022148971928299e-9
0.022788930343219757	0.021034558842879837	0.01904902556140981	0.017136515725853254	0.015547231902679754	0.013880152158779632	0.012133406918433499	0.010440405659882322	0.00916284989213733	0.007974196874125258	0.006726445551719497	0.005841163339039995	0.0051622510635930645	0.004322769645660632	0.0037431055323319884	0.0031652198944022948	0.0027052175178937095	0.002259632225426557	0.0018579999999999996	0.0014933576347794684	0.0012122507194862093	0.0009335344505343182	0.0007359345721654636	0.0005533528010654414	0.00045157012968088646	0.00035207693264953214	0.0002761048689027656	0.0002208413092368257	0.00017462538958139961	0.00014041268795588158	0.00011311213557090111	0.00009071133773551969	0.00007264497956373674	0.00005738544873152389	0.000050017638065432385	0.000038393825371576176	0.0000311622204139685	0.000024911258064704303	0.000020548027899046958	0.000016589945005696342	0.000013568833201537114	0.000011018599965017956	8.746459454638209e-6	7.225458676433185e-6	5.819757054222621e-6	4.846938617471988e-6	3.825798086083275e-6	3.148252172083455e-6	2.5116967076458635e-6	2.0409258618357e-6	1.6645516840497947e-6	1.336465967050194e-6	1.0566453772185734e-6	8.103607772987452e-7	6.493159308986156e-7	5.082908976621242e-7	3.83617164075324e-7	2.9251773289452196e-7	2.1302216336665197e-7	1.5823983040598235e-7	1.1345297329046066e-7	7.798933450836301e-8	5.2141040617317575e-8	3.41867830490933e-8	1.9850480277315358e-8	1.1068632435517746e-8	4.703189297960117e-9	1.6941564826786287e-9
0.018293337445639813	0.016884754877723666	0.015295361153409879	0.013755720337218062	0.012482695456915154	0.011144250407346477	0.009739628191928945	0.008373493485960974	0.007329361134062246	0.006349343565353158	0.005320640077207172	0.004590715222510321	0.00403286103936914	0.003356352495338522	0.00290674081998059	0.0024665070113160355	0.0021253614669498764	0.0017978408502155661	0.0014933576347794684	0.0012290000000000003	0.0010074874492334352	0.0007836168700951433	0.0006248139046590791	0.0004722462403189416	0.00038395517601630494	0.0002984667865926305	0.00023310197415852646	0.00018536454225209867	0.00014586072822476366	0.00011678077153896206	0.00009385120795434163	0.00007512608976038666	0.00006010715514309259	0.000047472673121567724	0.00004131868885032763	0.000031721837764939727	0.000025749262727717708	0.000020582764174571265	0.000016976554167609226	0.000013706531757198555	0.000011206565540399925	9.098207089170763e-6	7.2214359254619775e-6	5.963766033767093e-6	4.803972800831866e-6	3.997684207260855e-6	3.154260229992011e-6	2.5950954327667904e-6	2.0696091644170784e-6	1.6813083305811796e-6	1.37075041901407e-6	1.0998936236813564e-6	8.695131072570229e-7	6.666629713226079e-7	5.340090657589638e-7	4.1799213878371165e-7	3.15188412251991e-7	2.404033257155153e-7	1.7503895336172166e-7	1.30023843885661e-7	9.320022841463586e-8	6.406770186424741e-8	4.2829308842538106e-8	2.808202568398451e-8	1.630522443419045e-8	9.092006022177253e-9	3.8633785164254175e-9	1.391602432711144e-9
0.01511989090137364	0.013925375533638333	0.012597183479291129	0.011316979438117346	0.010277727429389344	0.009183376384107378	0.008029935428629719	0.006908955547776275	0.006040388007305863	0.005214297122222988	0.004353216536589091	0.0037295046594242936	0.0032567126751321986	0.0026872617710220832	0.0023167351483353053	0.001961348954177066	0.0016940065391906254	0.0014430537731496959	0.0012122507194862093	0.0010074874492334352	0.000845	0.0006623419492833755	0.0005353229026619403	0.00040850857169989725	0.00033313216854188366	0.0002593384044220188	0.0002024636460558194	0.0001604586874808337	0.0001257678843308812	0.00010033834488440836	0.00008043301644824116	0.00006425114683995622	0.000051353751415168377	0.000040535881217543134	0.00003527497137354002	0.000027095421342541766	0.00002200354546310091	0.000017594005113116454	0.00001452233907769753	0.00001173120081622042	9.596443306147012e-6	7.795081074347674e-6	6.189859418477932e-6	5.1144364023857475e-6	4.122969727514056e-6	3.428894529596202e-6	2.7071488299325505e-6	2.228795880582523e-6	1.778499272269929e-6	1.4449517634206454e-6	1.1789821966662652e-6	9.463173091523315e-7	7.48741533725764e-7	5.746006363277575e-7	4.6049599703207233e-7	3.607653566974627e-7	2.723376851478802e-7	2.0785810069644576e-7	1.515532394023675e-7	1.127443677445432e-7	8.097695143886428e-8	5.576894567424942e-8	3.737829480292078e-8	2.458584985943854e-8	1.4339942067308619e-8	8.04188198793559e-9	3.4421122450394993e-9	1.2495544108678544e-9
0.011999147120592243	0.011061064560716077	0.010023494649467215	0.009004542544184643	0.008172420995191412	0.007296095186554835	0.0063785820670837455	0.005487148195810858	0.0047906002057876255	0.004130185285612537	0.003435700119721526	0.002932657019954197	0.0025446492344586204	0.002081135940753753	0.0017828175243976194	0.0015003356664590867	0.00129270200831839	0.0011035895288185422	0.0009335344505343182	0.0007836168700951433	0.0006623419492833755	0.0005329999999999999	0.0004330814186377331	0.00033471156360204905	0.00027462730174637696	0.00021485138072697518	0.00016806978427560927	0.00013295263817233918	0.00010390401694142804	0.00008259113769523711	0.00006595679312304362	0.00005253818904838592	0.00004195452071819747	0.00003302577470189134	0.000028674353422556666	0.000022030496768764027	0.00001788372062805477	0.00001430200746792791	0.000011800954600846626	9.532341816556287e-6	7.792098543148606e-6	6.331967287085615e-6	5.024628468788563e-6	4.1528697653512425e-6	3.343020843820975e-6	2.7818906199877132e-6	2.1965352270506835e-6	1.8057059610248052e-6	1.439854690340172e-6	1.1696083801998355e-6	9.535720384952162e-7	7.649797306819431e-7	6.044222141268172e-7	4.6340167195399755e-7	3.7111003340936124e-7	2.903946542202537e-7	2.190563753055634e-7	1.6705098881695188e-7	1.2161213972628908e-7	9.028941495821702e-8	6.469513565789816e-8	4.445115786687989e-8	2.9691818829183078e-8	1.9450945514578708e-8	1.1280976254156487e-8	6.280899141754038e-9	2.6642892240041662e-9	9.581223466725108e-10
0.009486099264966501	0.0087325757979149	0.007909749910590952	0.007098596838594896	0.006442617002674378	0.005751830325186607	0.0050297475109830105	0.0043307263511845225	0.003779179782978752	0.003254947914429542	0.0027061424070185082	0.0023032278273981332	0.0019934099480381834	0.001624699792117849	0.0013879484845484456	0.0011659788424551753	0.0010057954695064113	0.0008626718344385533	0.0007359345721654636	0.0006248139046590791	0.0005353229026619403	0.0004330814186377331	0.000362	0.0002827211297512295	0.0002326933574201155	0.0001827005576305473	0.00014305579430964289	0.00011258790623585094	0.00008739711919837553	0.00006893445816191879	0.0000546576238343202	0.0000432324858152985	0.00003440211450743591	0.000026963539400362164	0.00002333555463817259	0.00001791771801265943	0.000014536554376143759	0.000011624618703683923	9.59446457587168e-6	7.752944633488178e-6	6.339506217074659e-6	5.155106309364892e-6	4.091794306050738e-6	3.3841343152855094e-6	2.724528395410104e-6	2.2676307767614347e-6	1.791647415534039e-6	1.472958029987252e-6	1.174868669232998e-6	9.545072400265159e-7	7.784984394107718e-7	6.246655228592845e-7	4.93616010255972e-7	3.7858579887364684e-7	3.0323915295964037e-7	2.3732971884959642e-7	1.791454409726043e-7	1.3663134277675258e-7	9.950489219830116e-8	7.389147170258688e-8	5.2969113900842054e-8	3.640562640958477e-8	2.432650790038948e-8	1.594346966193375e-8	9.253263638285341e-9	5.156250508873333e-9	2.1897936715151932e-9	7.885690158497228e-10
0.0072891085446410726	0.00670930909502203	0.006079397697468333	0.00545584464779003	0.004952415717856168	0.00442232447936225	0.003868980682345832	0.0033333286343746483	0.0029096527403309454	0.0025067230957455493	0.002083244934726102	0.001771594855551581	0.0015301049844886256	0.0012409455799679537	0.0010552363572278107	0.0008813657353329029	0.0007566297339545972	0.0006473751883961688	0.0005533528010654414	0.0004722462403189416	0.00040850857169989725	0.00033471156360204905	0.0002827211297512295	0.000226	0.00018732736288793887	0.0001486230692780437	0.00011724617927994242	0.00009247134246524302	0.00007171242777561266	0.00005634442432194415	0.000044446039431392966	0.0000349437989634315	0.000027717279448442287	0.00002158885881039995	0.000018565208487146844	0.0000142392802970818	0.000011530351125790254	9.210881122367868e-6	7.595959533952266e-6	6.135330837643889e-6	5.0118892305548976e-6	4.076835722444307e-6	3.2335551915037792e-6	2.67521246985738e-6	2.1514727837779707e-6	1.790106853831026e-6	1.4148211803224489e-6	1.161832035894758e-6	9.262685679767964e-7	7.522868980583511e-7	6.133710644312893e-7	4.919176680451223e-7	3.883910196367665e-7	2.977791360292229e-7	2.3839733872175306e-7	1.864687912286098e-7	1.407564808643998e-7	1.0730737862678132e-7	7.810940923713042e-8	5.7952558026863995e-8	4.151066534750161e-8	2.8504851639653062e-8	1.9022496015875094e-8	1.244965433988774e-8	7.212238002368987e-9	4.009522394886653e-9	1.6980830549079162e-9	6.098087695114558e-10
0.006213472274447233	0.005705811328132758	0.005158765369218835	0.004624656110911582	0.004201699942937235	0.003756318419251658	0.0032888809450658625	0.002837503840601655	0.0024786451185780317	0.0021339925969386846	0.001775191789773162	0.00150596453627565	0.0012993444777629497	0.0010506696024196315	0.0008888076016962301	0.0007369424680696464	0.000627008833246488	0.0005318222654753315	0.00045157012968088646	0.00038395517601630494	0.00033313216854188366	0.00027462730174637696	0.0002326933574201155	0.00018732736288793887	0.00015976	0.0001277090352249782	0.00010203427517455554	0.00008133442562059703	0.00006354109411670708	0.00005011357385389695	0.00003961050318496438	0.0000310998808445944	0.000024643296240632225	0.000019153247905043503	0.00001639960564693808	0.000012564452597943244	0.000010160747112800398	8.107404792596912e-6	6.684744956970932e-6	5.39908502496782e-6	4.411022864254925e-6	3.5882956178933674e-6	2.847487617408997e-6	2.3561748406843245e-6	1.8971743230289352e-6	1.5764390519599161e-6	1.2463190229010557e-6	1.0243789978176e-6	8.170456354464304e-7	6.635479805302858e-7	5.413718675477737e-7	4.3413010465471914e-7	3.4312004854357083e-7	2.632984482262116e-7	2.1086164286730911e-7	1.6509297906746529e-7	1.2467123138478775e-7	9.513961509299977e-8	6.935356950044976e-8	5.1547992098153903e-8	3.70035939098957e-8	2.5466634769026932e-8	1.704724917632629e-8	1.1201288275507005e-8	6.525751152528903e-9	3.6545568029721183e-9	1.5623721583861755e-9	5.667540195384015e-10
0.004968752005118067	0.004560094635349492	0.0041225023490400305	0.0036935729411275205	0.003355183528551492	0.002999063607175171	0.002626184126161525	0.002266999675009707	0.0019801085536105935	0.0017047888181778745	0.00141857285588307	0.0012026699863962867	0.0010368550082351785	0.0008372436927188307	0.0007064669202564123	0.0005834058663258909	0.0004938554731461415	0.000416593078573373	0.00035207693264953214	0.0002984667865926305	0.0002593384044220188	0.00021485138072697518	0.0001827005576305473	0.0001486230692780437	0.0001277090352249782	0.00010485000000000001	0.00008413010306599429	0.00006771505979032183	0.000053278058077127526	0.000042168344604303894	0.000033365810668689	0.00002613300876981054	0.00002069262415475322	0.000016002281612897224	0.000013599562164588307	0.000010398829796704454	8.384038652437335e-6	6.675937436285716e-6	5.496418209134703e-6	4.4357968506627814e-6	3.621184982438991e-6	2.9462129275338097e-6	2.3373834905004134e-6	1.9347431288448222e-6	1.557348984741523e-6	1.2938881899979986e-6	1.0233137834403865e-6	8.406796784954116e-7	6.704232151909816e-7	5.444297449260974e-7	4.441454476403232e-7	3.560459257595746e-7	2.8129454306931394e-7	2.1582711962025144e-7	1.7279322891618197e-7	1.3524738009667144e-7	1.0211788924596273e-7	7.792172294324971e-8	5.678645805529768e-8	4.218635525396398e-8	3.026818996072122e-8	2.082048273223655e-8	1.3925517591325473e-8	9.142684151288237e-9	5.320860499504865e-9	2.976037271129616e-9	1.2705215015267433e-9	4.6028363695781176e-10
0.003982534328302537	0.003650790638444068	0.0032981864472950507	0.0029523544169894347	0.002681447988893242	0.0023965530144929364	0.0020986629305005744	0.0018127035635212686	0.0015829796506121175	0.0013623852031758145	0.0011342333990677841	0.0009605841597194111	0.0008277979928392567	0.0006682266591758578	0.0005629301889813483	0.00046364650801517546	0.0003910182894634197	0.0003283281387192117	0.0002761048689027656	0.00023310197415852646	0.0002024636460558194	0.00016806978427560927	0.00014305579430964289	0.00011724617927994242	0.00010203427517455554	0.00008413010306599429	0.00006938	0.00005608186528155001	0.00004454251666914193	0.000035471540107575593	0.000028169837885735445	0.000022045065562680776	0.000017469542341893114	0.000013451244399117637	0.0000113359538454646	8.646516606284804e-6	6.942842717424331e-6	5.511079853327135e-6	4.52724609936547e-6	3.6486004172069685e-6	2.975917177781624e-6	2.420932361407713e-6	1.9205665350809396e-6	1.5902282925037226e-6	1.2802810308225489e-6	1.0636150881473706e-6	8.416108030429867e-7	6.914542894347473e-7	5.515216392360796e-7	4.4792717982528823e-7	3.655061081377313e-7	2.9299205060348964e-7	2.3149605144134254e-7	1.7765723002997827e-7	1.422334613995986e-7	1.1133810406403301e-7	8.407544775256537e-8	6.416754742495759e-8	4.677110273307744e-8	3.4747898890192944e-8	2.4934361016289174e-8	1.7153275504520368e-8	1.1472802168920865e-8	7.533736975961544e-9	4.385828248085081e-9	2.4541545770660383e-9	1.0484885780002766e-9	3.801990038858811e-10
0.0032417210294336226	0.002968077962573928	0.002678988022264653	0.002396075717315733	0.0021762120866399386	0.0019451509729498714	0.0017035857663301767	0.0014723686261189607	0.0012857729594066259	0.001106273034035832	0.0009216314253515997	0.0007798793000010415	0.0006721052095137482	0.0005426872399569918	0.0004567591126817008	0.00037555869337452686	0.00031580189310004096	0.00026404980760616405	0.0002208413092368257	0.00018536454225209867	0.0001604586874808337	0.00013295263817233918	0.00011258790623585094	0.00009247134246524302	0.00008133442562059703	0.00006771505979032183	0.00005608186528155001	0.000046599999999999994	0.00003716849992458447	0.00002989351593695213	0.000023928244129296648	0.000018797367906754866	0.00001495944017493428	0.000011506548190697546	9.631004452920152e-6	7.336053566799102e-6	5.866742130664257e-6	4.639903866939468e-6	3.8002447145000593e-6	3.05612951437347e-6	2.4887669745043345e-6	2.0233569773264216e-6	1.6046144082517962e-6	1.328671741252411e-6	1.0698863245427438e-6	8.884727306240078e-7	7.033274909161151e-7	5.778867700810512e-7	4.6100597086577907e-7	3.7443414158354083e-7	3.056076768757895e-7	2.449364668214429e-7	1.9355153810484667e-7	1.4857331318777848e-7	1.1894255627685653e-7	9.31190716502235e-8	7.03181582402569e-8	5.3683990831963824e-8	3.913949347098317e-8	2.9083134099123865e-8	2.0874672142927788e-8	1.4364132642768543e-8	9.609283411403258e-9	6.313231677058866e-9	3.678159767831245e-9	2.0604449618346685e-9	8.816972523960985e-10	3.2031954070211913e-10
0.002600387214193299	0.0023799750087630145	0.00214812088315487	0.0019199277043181876	0.0017427483646078618	0.0015567339253343489	0.0013630065177376268	0.0011781522896547746	0.0010282416720684535	0.000884442317620433	0.0007368397705265807	0.0006231207294173033	0.0005367082025826272	0.0004335887194648405	0.00036475082391155243	0.0002996110947694523	0.0002514871485974414	0.00020970478120339048	0.00017462538958139961	0.00014586072822476366	0.0001257678843308812	0.00010390401694142804	0.00008739711919837553	0.00007171242777561266	0.00006354109411670708	0.000053278058077127526	0.00004454251666914193	0.00003716849992458447	0.000030499999999999993	0.000024604593521426766	0.000019890527060380702	0.00001572426797729577	0.000012601152153965752	9.704207236626179e-6	8.073015236344916e-6	6.14688667291181e-6	4.894591897034638e-6	3.854370058374874e-6	3.1435536434472583e-6	2.5196675557462262e-6	2.046498314842509e-6	1.661456101840036e-6	1.3164425140638668e-6	1.0896155841878494e-6	8.771439354785832e-7	7.283247546578246e-7	5.766958366605651e-7	4.737120397567397e-7	3.7787219728087545e-7	3.069404935329456e-7	2.5049616779322427e-7	2.0070194576820833e-7	1.5855225228472395e-7	1.216854930419233e-7	9.738807345801806e-8	7.622241020761713e-8	5.7524672036401316e-8	4.3919136435856104e-8	3.200540204055343e-8	2.376716768321123e-8	1.704445371632159e-8	1.1719570740300807e-8	7.82993952348017e-9	5.1376158665672616e-9	2.9879238874426734e-9	1.6702627488185233e-9	7.129972126150737e-10	2.584181140131488e-10
0.002110223414013599	0.001929768806717514	0.001741156703417312	0.0015551249752948637	0.0014111305850245735	0.0012600884906258853	0.0011031380156088528	0.0009538063963582125	0.0008321864893061538	0.0007156570530705294	0.0005964329116998192	0.0005041347714103744	0.0004342024577413396	0.00035082132417565796	0.0002950603020446892	0.00024225420998160102	0.00020319116901274377	0.0001691236855093941	0.00014041268795588158	0.00011678077153896206	0.00010033834488440836	0.00008259113769523711	0.00006893445816191879	0.00005634442432194415	0.00005011357385389695	0.000042168344604303894	0.000035471540107575593	0.00002989351593695213	0.000024604593521426766	0.000020409999999999993	0.000016551515426799485	0.000013204426295098665	0.000010683005469093298	8.26044644445115e-6	6.853149110808808e-6	5.228542426031374e-6	4.1507226967463945e-6	3.256296403747273e-6	2.6441587691506163e-6	2.11096764863009e-6	1.708678297464895e-6	1.3846601035764676e-6	1.0954100705061236e-6	9.061781902943117e-7	7.288842923379138e-7	6.052071143492248e-7	4.795425379607333e-7	3.937535497860311e-7	3.1414376886670533e-7	2.5522318211484526e-7	2.0835025858337684e-7	1.6695189675088448e-7	1.3186124615883158e-7	1.0122150746761796e-7	8.100833928607957e-8	6.339397237430012e-8	4.786679317120213e-8	3.6543314510770276e-8	2.6629187870424367e-8	1.976570755958355e-8	1.4170316863425485e-8	9.738378827699522e-9	6.500229371570453e-9	4.261166553141508e-9	2.4751967629936493e-9	1.381538201466138e-9	5.887808613212442e-10	2.1309246680679899e-10
0.001707045862011006	0.0015590363743892552	0.001404812810334706	0.0012536723757700608	0.0011377513234627121	0.001016233061273027	0.0008897582563580909	0.0007697082504293442	0.000671614365856225	0.0005772898556291645	0.0004814296977072752	0.0004065284148386594	0.0003502426898469496	0.00028332211782787834	0.00023832405332381424	0.0001957152179954303	0.00016410523716566114	0.00013649783156101248	0.00011311213557090111	0.00009385120795434163	0.00008043301644824116	0.00006595679312304362	0.0000546576238343202	0.000044446039431392966	0.00003961050318496438	0.000033365810668689	0.000028169837885735445	0.000023928244129296648	0.000019890527060380702	0.000016551515426799485	0.00001385	0.000011034622576568642	9.024482705185932e-6	7.030374810236244e-6	5.827389160273236e-6	4.463117091338224e-6	3.5369819190693232e-6	2.764873678945614e-6	2.234435785724933e-6	1.775003850061908e-6	1.430252297626352e-6	1.154887564703765e-6	9.117099309655762e-7	7.52655828154266e-7	6.05217539556105e-7	5.017571819752157e-7	3.975571159752417e-7	3.264803639289832e-7	2.6049375278495933e-7	2.1163851055330448e-7	1.728111035906671e-7	1.384266336184679e-7	1.093786032267552e-7	8.398939318149009e-8	6.721283339063869e-8	5.261604438080706e-8	3.970892208459541e-8	3.0335438915602634e-8	2.2113946972088658e-8	1.642241978111408e-8	1.1778481323960728e-8	8.099365310878627e-9	5.40928663650833e-9	3.5500613350303843e-9	2.0655059851422098e-9	1.155609000020108e-9	4.941173371957095e-10	1.795011515850404e-10
0.0013670846110548306	0.0012477526683661354	0.0011239312783558491	0.0010026343684853552	0.0009098800866487911	0.0008127080838688444	0.00071164489437895	0.0006158526843819873	0.000537438972440889	0.0004620323970700225	0.00038552634012510513	0.0003255970746442204	0.0002806718831874636	0.00022711063232980794	0.00019112498661309882	0.0001570180064956845	0.00013171208735181356	0.00010953035985528198	0.00009071133773551969	0.00007512608976038666	0.00006425114683995622	0.00005253818904838592	0.0000432324858152985	0.0000349437989634315	0.0000310998808445944	0.00002613300876981054	0.000022045065562680776	0.000018797367906754866	0.00001572426797729577	0.000013204426295098665	0.000011034622576568642	9.09e-6	7.44734933033835e-6	5.857736681879307e-6	4.876806290344427e-6	3.7630497903433298e-6	2.988088165958965e-6	2.335134844146348e-6	1.882001434561093e-6	1.489166621889258e-6	1.1942452601908223e-6	9.611233906079163e-7	7.563234432288997e-7	6.229540200627961e-7	4.999046543675816e-7	4.138569135666309e-7	3.2802127893794994e-7	2.690511620126514e-7	2.1461419637744007e-7	1.7433734736819002e-7	1.4236398665955061e-7	1.1399797150627693e-7	9.003204055144757e-8	6.913796111868415e-8	5.530903387334431e-8	4.328241940086816e-8	3.267118830265531e-8	2.4956899836529746e-8	1.8189337655979167e-8	1.3498404415202299e-8	9.675881898286099e-9	6.648574755735551e-9	4.434403158644911e-9	2.906931424923786e-9	1.6888995826134424e-9	9.433700868782828e-10	4.0274147561016694e-10	1.4614141033097683e-10
0.0010980631309807885	0.0010025267777680116	0.0009037744046935448	0.0008060190471372642	0.000730830775013402	0.0006521430628856116	0.0005707816362495332	0.0004938243410804835	0.0004306360768727258	0.000370245723007671	0.00030883488439426774	0.00026087465016663887	0.00022475364283001205	0.00018184152295747287	0.00015303876487441487	0.00012573065250301302	0.00010550718726094956	0.00008774495449922867	0.00007264497956373674	0.00006010715514309259	0.000051353751415168377	0.00004195452071819747	0.00003440211450743591	0.000027717279448442287	0.000024643296240632225	0.00002069262415475322	0.000017469542341893114	0.00001495944017493428	0.000012601152153965752	0.000010683005469093298	9.024482705185932e-6	7.44734933033835e-6	6.34e-6	4.965636060292662e-6	4.145158384477415e-6	3.2279889422507583e-6	2.5673368376275397e-6	2.0043197172311645e-6	1.607884878660292e-6	1.2640524619614653e-6	1.0060686538895261e-6	8.047378736032361e-7	6.297830898363769e-7	5.161992220735816e-7	4.126336841149172e-7	3.409431862928664e-7	2.701903764366747e-7	2.2113319969164002e-7	1.7628047598748019e-7	1.4317974893924696e-7	1.1689888215777091e-7	9.35862270730721e-8	7.384559579149194e-8	5.669461763197024e-8	4.533686201934912e-8	3.545298523412515e-8	2.6762639441532593e-8	2.043508793228436e-8	1.4880985138426164e-8	1.1025897702728896e-8	7.890311775545702e-9	5.41139900808544e-9	3.5980944591019477e-9	2.35076053568016e-9	1.359401294288525e-9	7.548559640540184e-10	3.2000684348108616e-10	1.1531711639903707e-10
0.0008729238550564952	0.000795836411218666	0.0007162112758252415	0.0006380715581444811	0.0005785895199827452	0.0005163819159227474	0.00045191033510999404	0.0003910985252946789	0.00034097325590315436	0.00029284394167697824	0.0002443440891134826	0.00020600696710264298	0.00017742691532453256	0.00014378839794425296	0.00012099366290877938	0.00009942695302406433	0.00008341352721570096	0.00006938632699250244	0.00005738544873152389	0.000047472673121567724	0.000040535881217543134	0.00003302577470189134	0.000026963539400362164	0.00002158885881039995	0.000019153247905043503	0.000016002281612897224	0.000013451244399117637	0.000011506548190697546	9.704207236626179e-6	8.26044644445115e-6	7.030374810236244e-6	5.857736681879307e-6	4.965636060292662e-6	4.0399999999999994e-6	3.3727720202317404e-6	2.65499857919198e-6	2.1277120118011276e-6	1.6686631053315381e-6	1.3403726215857102e-6	1.051935461327946e-6	8.343531602701553e-7	6.638867594166385e-7	5.177612583510828e-7	4.217734733190081e-7	3.36601976967087e-7	2.769637172828008e-7	2.1917849940040472e-7	1.7927232137167424e-7	1.4284982329754847e-7	1.1599933565449908e-7	9.471615449230602e-8	7.57946695869687e-8	5.986870018413874e-8	4.5984395524072486e-8	3.677735571955966e-8	2.878249251256288e-8	2.1700224368979825e-8	1.6590902058663157e-8	1.2088955559567252e-8	8.967176690200173e-9	6.421487667828363e-9	4.409082472125321e-9	2.935123336254677e-9	1.9214736883541584e-9	1.1141319289024693e-9	6.210793271393634e-10	2.646730053051362e-10	9.593303925067528e-11
0.0007698879890437532	0.0007008974209085762	0.0006300384121143522	0.0005607276191626796	0.0005082997322515079	0.0004535173775688094	0.0003967578359652587	0.0003434095186207427	0.0002992147226639702	0.0002567199513138315	0.00021422381998374585	0.0001802905846031963	0.00015517956087305143	0.00012574515092812817	0.00010572620357982734	0.00008683422507069929	0.00007283261979655793	0.00006055264804310083	0.000050017638065432385	0.00004131868885032763	0.00003527497137354002	0.000028674353422556666	0.00002333555463817259	0.000018565208487146844	0.00001639960564693808	0.000013599562164588307	0.0000113359538454646	9.631004452920152e-6	8.073015236344916e-6	6.853149110808808e-6	5.827389160273236e-6	4.876806290344427e-6	4.145158384477415e-6	3.3727720202317404e-6	2.93e-6	2.296451470050477e-6	1.8616919309564267e-6	1.4751073300294888e-6	1.194708124358945e-6	9.427330565437416e-7	7.502030177229142e-7	5.974721576023083e-7	4.660131839145221e-7	3.7877894965923574e-7	3.019600963420388e-7	2.481208952404444e-7	1.9637714233133287e-7	1.6048694112408964e-7	1.279049124261576e-7	1.0388967591172686e-7	8.489322610424995e-8	6.800264753538652e-8	5.375825891766943e-8	4.1333582739062846e-8	3.308973276965615e-8	2.5918666580215062e-8	1.9570814891016123e-8	1.4971679798549268e-8	1.0920185806892922e-8	8.106451775311777e-9	5.811069216199963e-9	3.9929443682573256e-9	2.6598754308111828e-9	1.7424425941323753e-9	1.0110715326384815e-9	5.640140459823611e-10	2.4057348532729277e-10	8.729879180149058e-11
0.0005894395519730087	0.0005363346371392778	0.00048195506620649846	0.0004288070220446035	0.00038869010634573443	0.00034679437309942656	0.00030340699731186985	0.0002626718694754852	0.00022888460944616416	0.0001963934693748749	0.00016394824845143794	0.00013798857800129932	0.00011881671149213295	0.00009628905614472735	0.00008098649916963771	0.00006654203773831676	0.00005584911173072243	0.000046451793780301844	0.000038393825371576176	0.000031721837764939727	0.000027095421342541766	0.000022030496768764027	0.00001791771801265943	0.0000142392802970818	0.000012564452597943244	0.000010398829796704454	8.646516606284804e-6	7.336053566799102e-6	6.14688667291181e-6	5.228542426031374e-6	4.463117091338224e-6	3.7630497903433298e-6	3.2279889422507583e-6	2.65499857919198e-6	2.296451470050477e-6	1.8820000000000001e-6	1.5144268582722113e-6	1.2097054156714725e-6	9.841452872633346e-7	7.772448469653535e-7	6.16841494100852e-7	4.89250251649879e-7	3.7971418881615733e-7	3.060177945695517e-7	2.425240009300564e-7	1.9794075687723886e-7	1.564287812226769e-7	1.2714839364726856e-7	1.0110409746958147e-7	8.199275654467167e-8	6.695656831996146e-8	5.359135626099928e-8	4.233848768015071e-8	3.255735944949226e-8	2.605717122313141e-8	2.0405541704942522e-8	1.5413460326698343e-8	1.1792862852655412e-8	8.601085959598778e-9	6.380594807321164e-9	4.571343288764083e-9	3.1385671674395433e-9	2.087140883037094e-9	1.3652676765139023e-9	7.906329092981446e-10	4.4001577772403924e-10	1.872482682188967e-10	6.783338280969741e-11
0.0004798562927174009	0.0004363099789326537	0.0003918024306716727	0.0003484061712109342	0.00031577052431074965	0.000281708306856626	0.00024643350407181055	0.00021337184647195	0.000185887062715885	0.0001594303227922416	0.000133110854147695	0.00011194629052161786	0.00009637703053768309	0.000078137686993906	0.00006571343466585272	0.00005399767006394494	0.000045326892644026126	0.00003770780633916618	0.0000311622204139685	0.000025749262727717708	0.00002200354546310091	0.00001788372062805477	0.000014536554376143759	0.000011530351125790254	0.000010160747112800398	8.384038652437335e-6	6.942842717424331e-6	5.866742130664257e-6	4.894591897034638e-6	4.1507226967463945e-6	3.5369819190693232e-6	2.988088165958965e-6	2.5673368376275397e-6	2.1277120118011276e-6	1.8616919309564267e-6	1.5144268582722113e-6	1.2799999999999998e-6	1.0132107190310653e-6	8.320923823375285e-7	6.616132079116424e-7	5.27055136304965e-7	4.1848668752385714e-7	3.2474686798453097e-7	2.603081952979972e-7	2.0565567470868434e-7	1.6685706636155418e-7	1.316946900204905e-7	1.064852245956312e-7	8.44627072609899e-8	6.836791080424944e-8	5.5778466492421996e-8	4.460322726052515e-8	3.523121017525588e-8	2.7097261222697993e-8	2.1687591283500337e-8	1.698784787749921e-8	1.2831639235117868e-8	9.823589371602103e-9	7.166792235085701e-9	5.316883091441418e-9	3.809036011796012e-9	2.614987037922223e-9	1.7376843747269304e-9	1.136243422621078e-9	6.575561085072136e-10	3.657091460123947e-10	1.5556247653575404e-10	5.636279828138041e-11
0.00038540527013222146	0.0003504167402419192	0.0003147233086657715	0.00027976939893738294	0.00025342256589390357	0.00022594454859087195	0.00019757577853891876	0.00017103060619343507	0.0001489117483071948	0.0001276834488919165	0.00010657099296807017	0.00008958831863229715	0.00007707891188955862	0.00006249069926389023	0.00005254166001083417	0.000043167074612711383	0.00003623869679548808	0.00003015055434484556	0.000024911258064704303	0.000020582764174571265	0.000017594005113116454	0.00001430200746792791	0.000011624618703683923	9.210881122367868e-6	8.107404792596912e-6	6.675937436285716e-6	5.511079853327135e-6	4.639903866939468e-6	3.854370058374874e-6	3.256296403747273e-6	2.764873678945614e-6	2.335134844146348e-6	2.0043197172311645e-6	1.6686631053315381e-6	1.4751073300294888e-6	1.2097054156714725e-6	1.0132107190310653e-6	8.477e-7	6.875562902459407e-7	5.516709520007016e-7	4.4230303856037454e-7	3.525846866524398e-7	2.742005132523647e-7	2.1895859513435158e-7	1.7255201058259115e-7	1.3921065597337684e-7	1.0979617073774367e-7	8.814927974071407e-8	6.967391083662814e-8	5.623789424191048e-8	4.580124401677023e-8	3.657170907529638e-8	2.8860399927799243e-8	2.2192940348533676e-8	1.775995723887616e-8	1.3910084232470482e-8	1.0508772640781336e-8	8.047922845477469e-9	5.870956221724266e-9	4.353173146471561e-9	3.116472853351995e-9	2.1377555787744327e-9	1.4178292755791247e-9	9.253349395174373e-10	5.339459918717759e-10	2.9586954339504997e-10	1.2531846592273163e-10	4.5228621112130866e-11
0.00031863347689274293	0.00028935713633648915	0.0002595594162222791	0.0002305935672838056	0.00020892576898448372	0.00018633632609266744	0.00016295760583474365	0.0001411140859428082	0.00012287997042135864	0.00010531123808489812	0.00008794177160753542	0.0000738583988875794	0.00006356071760690556	0.000051546389443897524	0.00004333399433126539	0.00003560492886033696	0.000029894011497995653	0.000024872446123266714	0.000020548027899046958	0.000016976554167609226	0.00001452233907769753	0.000011800954600846626	9.59446457587168e-6	7.595959533952266e-6	6.684744956970932e-6	5.496418209134703e-6	4.52724609936547e-6	3.8002447145000593e-6	3.1435536434472583e-6	2.6441587691506163e-6	2.234435785724933e-6	1.882001434561093e-6	1.607884878660292e-6	1.3403726215857102e-6	1.194708124358945e-6	9.841452872633346e-7	8.320923823375285e-7	6.875562902459407e-7	5.920000000000001e-7	4.685345986997832e-7	3.791576710000555e-7	3.043924070275258e-7	2.3804014545575754e-7	1.8996096923292862e-7	1.4976234755155909e-7	1.2024962886535568e-7	9.490037170132897e-8	7.565887651362121e-8	5.9582557729127575e-8	4.791693840419885e-8	3.8942736874112e-8	3.1030801709128805e-8	2.4469385180989744e-8	1.881598213809732e-8	1.5057514727231465e-8	1.1798836206950638e-8	8.918914558625105e-9	6.836064624341649e-9	4.991132828109088e-9	3.7031078836834486e-9	2.6529991559329293e-9	1.8209116930103844e-9	1.2078193282287294e-9	7.887331020280159e-10	4.5538619446893477e-10	2.52546120651349e-10	1.0712287354612462e-10	3.874596865082314e-11
0.0002580594947144066	0.00023421046505972757	0.00020997150078788516	0.0001864604117519122	0.00016892377012092278	0.00015064988379002265	0.00013173524017468148	0.00011408557313988164	0.00009932732939482903	0.00008509487496420758	0.00007106664659117863	0.000059645947005457155	0.00005132110978081575	0.00004162902575773091	0.000034990549010134773	0.000028748608860967107	0.00002413858875248892	0.000020085117560205712	0.000016589945005696342	0.000013706531757198555	0.00001173120081622042	9.532341816556287e-6	7.752944633488178e-6	6.135330837643889e-6	5.39908502496782e-6	4.4357968506627814e-6	3.6486004172069685e-6	3.05612951437347e-6	2.5196675557462262e-6	2.11096764863009e-6	1.775003850061908e-6	1.489166621889258e-6	1.2640524619614653e-6	1.051935461327946e-6	9.427330565437416e-7	7.772448469653535e-7	6.616132079116424e-7	5.516709520007016e-7	4.685345986997832e-7	3.965e-7	3.14412729555016e-7	2.547842001509983e-7	2.008564804363403e-7	1.6071536529751465e-7	1.2706709537500055e-7	1.017747604789627e-7	8.051194331266499e-8	6.37460586967554e-8	5.0010454337003296e-8	4.004707324861735e-8	3.2449942391486205e-8	2.5776572013278356e-8	2.029214914603859e-8	1.5591745085998017e-8	1.2471032788144085e-8	9.772443600609737e-9	7.388266234043171e-9	5.6668300261111984e-9	4.1393367219931986e-9	3.0716457269039408e-9	2.2007934351058976e-9	1.5105400036003403e-9	1.0010744767675128e-9	6.533707361217224e-10	3.7681614974116713e-10	2.0869210385051195e-10	8.840588872742686e-11	3.195499858507889e-11
0.00021224723722402725	0.00019242124437109039	0.00017230203113118044	0.00015291583913441072	0.00013855442530312674	0.00012359464391042586	0.00010807635152847075	0.00009361772070832244	0.00008150358532795776	0.00006977923074837558	0.000058291516585364114	0.00004886435554090142	0.00004203902836777236	0.00003410835337064169	0.000028656901479091033	0.00002353962142226293	0.000019760245878801373	0.000016438114098775215	0.000013568833201537114	0.000011206565540399925	9.596443306147012e-6	7.792098543148606e-6	6.339506217074659e-6	5.0118892305548976e-6	4.411022864254925e-6	3.621184982438991e-6	2.975917177781624e-6	2.4887669745043345e-6	2.046498314842509e-6	1.708678297464895e-6	1.430252297626352e-6	1.1942452601908223e-6	1.0060686538895261e-6	8.343531602701553e-7	7.502030177229142e-7	6.16841494100852e-7	5.27055136304965e-7	4.4230303856037454e-7	3.791576710000555e-7	3.14412729555016e-7	2.682000000000001e-7	2.129831259883264e-7	1.6959950782634506e-7	1.3644241811897542e-7	1.0850002809722727e-7	8.69133449480054e-8	6.905943526152517e-8	5.439000627850282e-8	4.254385127253207e-8	3.3918046035781816e-8	2.7394601508101038e-8	2.1681402036821048e-8	1.703603625268516e-8	1.3074762445560738e-8	1.0452024478004794e-8	8.192452179639795e-9	6.196478470360603e-9	4.756948714482781e-9	3.4782710868546593e-9	2.5837398316447687e-9	1.8531614258374288e-9	1.273216494390057e-9	8.443740505328128e-10	5.516559587105208e-10	3.1846737643855505e-10	1.7657792789978417e-10	7.49173813278642e-11	2.7134891172938758e-11
0.00017260981881610953	0.00015644093168180244	0.000140067747055954	0.00012428207572725685	0.00011259015094568128	0.00010041629760521674	0.00008780023375028309	0.00007605634679651161	0.00006620553828903865	0.000056678619650367166	0.00004735136979361572	0.00003968851016304247	0.00003414352717117106	0.00002769352032017465	0.000023264970497533844	0.00001910914201367874	0.00001604506467019071	0.000013347351732148523	0.000011018599965017956	9.098207089170763e-6	7.795081074347674e-6	6.331967287085615e-6	5.155106309364892e-6	4.076835722444307e-6	3.5882956178933674e-6	2.9462129275338097e-6	2.420932361407713e-6	2.0233569773264216e-6	1.661456101840036e-6	1.3846601035764676e-6	1.154887564703765e-6	9.611233906079163e-7	8.047378736032361e-7	6.638867594166385e-7	5.974721576023083e-7	4.89250251649879e-7	4.1848668752385714e-7	3.525846866524398e-7	3.043924070275258e-7	2.547842001509983e-7	2.129831259883264e-7	1.8280000000000002e-7	1.4197185856084893e-7	1.1518166544767431e-7	9.224712939456576e-8	7.412021138926612e-8	5.932689927516837e-8	4.651645637611944e-8	3.6309987289854573e-8	2.8823512124619203e-8	2.3196267086201634e-8	1.826982549283287e-8	1.4302424150673304e-8	1.0951470195232261e-8	8.739627012595356e-9	6.844118505020986e-9	5.179749482736847e-9	3.9775092300173695e-9	2.9095522626404146e-9	2.1608167478101342e-9	1.5497658556376627e-9	1.0643514529693096e-9	7.046674868708514e-10	4.5967109500122107e-10	2.646587236153502e-10	1.4621050586771218e-10	6.177185800364401e-11	2.2293823315896093e-11
0.00013752838006984814	0.0001245231015097419	0.00011136003793138689	0.00009875882333698695	0.00008948979944855119	0.0000798411001554004	0.00006981520853311328	0.0000604923816617392	0.00005266163043955618	0.00004505819685693905	0.000037654740760425516	0.000031527354407308105	0.000027122371366636775	0.00002200917928962906	0.00001848453294883212	0.000015181504933071164	0.00001274437646055648	0.000010600545456056922	8.746459454638209e-6	7.2214359254619775e-6	6.189859418477932e-6	5.024628468788563e-6	4.091794306050738e-6	3.2335551915037792e-6	2.847487617408997e-6	2.3373834905004134e-6	1.9205665350809396e-6	1.6046144082517962e-6	1.3164425140638668e-6	1.0954100705061236e-6	9.117099309655762e-7	7.563234432288997e-7	6.297830898363769e-7	5.177612583510828e-7	4.660131839145221e-7	3.7971418881615733e-7	3.2474686798453097e-7	2.742005132523647e-7	2.3804014545575754e-7	2.008564804363403e-7	1.6959950782634506e-7	1.4197185856084893e-7	1.2050000000000003e-7	9.460433190777451e-8	7.649961221133183e-8	6.170716429453289e-8	4.984224221610115e-8	3.8962853475933796e-8	3.037647222777673e-8	2.4000600621236988e-8	1.923271036364046e-8	1.504787368103165e-8	1.1728926941854972e-8	8.946746727525875e-9	7.119277416117598e-9	5.5688108957877815e-9	4.211152618678759e-9	3.2357762727419907e-9	2.368795933765932e-9	1.760951006364644e-9	1.264123774405027e-9	8.690540121991079e-10	5.756409987189695e-10	3.7587413823162444e-10	2.165844630289832e-10	1.1977158976572207e-10	5.067389925090986e-11	1.8326742848234388e-11
0.0001137186570219631	0.0001029264459341407	0.00009202456858611839	0.00008159576697218339	0.00007393372808313839	0.00006596036565502661	0.000057677077648587806	0.00004998020420909	0.00004350959762219409	0.000037226090553362306	0.00003111514205887117	0.000026048864462251367	0.00002241155211999381	0.000018180222081478765	0.00001526736652655185	0.000012538375943911512	0.000010527986035485527	8.756330585082047e-6	7.225458676433185e-6	5.963766033767093e-6	5.1144364023857475e-6	4.1528697653512425e-6	3.3841343152855094e-6	2.67521246985738e-6	2.3561748406843245e-6	1.9347431288448222e-6	1.5902282925037226e-6	1.328671741252411e-6	1.0896155841878494e-6	9.061781902943117e-7	7.52655828154266e-7	6.229540200627961e-7	5.161992220735816e-7	4.217734733190081e-7	3.7877894965923574e-7	3.060177945695517e-7	2.603081952979972e-7	2.1895859513435158e-7	1.8996096923292862e-7	1.6071536529751465e-7	1.3644241811897542e-7	1.1518166544767431e-7	9.460433190777451e-8	8.199999999999999e-8	6.402518520508288e-8	5.217060738316802e-8	4.258301168720632e-8	3.345520622180062e-8	2.61974228367411e-8	2.0720487990764012e-8	1.66067127625928e-8	1.2955657553436348e-8	1.006699718119428e-8	7.657169563216577e-9	6.076070255414419e-9	4.744232583037796e-9	3.588135418800966e-9	2.756859129671592e-9	2.0190834016865707e-9	1.5009179801933577e-9	1.077763020561168e-9	7.408887050550596e-10	4.90052117541929e-10	3.1959996465682723e-10	1.8371414526821816e-10	1.012397571955317e-10	4.265430474559167e-11	1.5372260353692106e-11
0.00009164710111311759	0.00008276943964237129	0.00007380320269025691	0.0000653875854231178	0.000059313827756545104	0.00005299228970081172	0.00004636625632403946	0.00004021437452019683	0.00003503869053264139	0.00002995426982655703	0.000025066313931944348	0.000020950548220993247	0.000018042031598203256	0.000014651287778160896	0.000012302811257513361	0.000010106501561468493	8.484119104738129e-6	7.055788546081206e-6	5.819757054222621e-6	4.803972800831866e-6	4.122969727514056e-6	3.343020843820975e-6	2.724528395410104e-6	2.1514727837779707e-6	1.8971743230289352e-6	1.557348984741523e-6	1.2802810308225489e-6	1.0698863245427438e-6	8.771439354785832e-7	7.288842923379138e-7	6.05217539556105e-7	4.999046543675816e-7	4.126336841149172e-7	3.36601976967087e-7	3.019600963420388e-7	2.425240009300564e-7	2.0565567470868434e-7	1.7255201058259115e-7	1.4976234755155909e-7	1.2706709537500055e-7	1.0850002809722727e-7	9.224712939456576e-8	7.649961221133183e-8	6.402518520508288e-8	5.5400000000000006e-8	4.3433196760693475e-8	3.587686351071121e-8	2.8299871116335827e-8	2.2252266519213735e-8	1.759072905379724e-8	1.408408005279186e-8	1.0923803666270458e-8	8.454360248682585e-9	6.396932951333707e-9	5.049886072740629e-9	3.932413845529795e-9	2.9668353525980393e-9	2.2797875232457965e-9	1.6711926779104374e-9	1.2446222945165086e-9	8.955006079516542e-10	6.17044454130438e-10	4.091148164345827e-10	2.677342162423146e-10	1.5454596004616936e-10	8.563783213716822e-11	3.633951352788194e-11	1.3203087330462161e-11
0.00007704396098721309	0.00006970231288807594	0.00006229119452884712	0.000055204331485403277	0.000050003374336624295	0.00004459459492692058	0.00003898127546108459	0.000033773914353072616	0.000029385382658933326	0.000025125053620463766	0.00002099390115584607	0.000017554533063539905	0.000015089317130891357	0.000012241133883943415	0.000010271887079394001	8.430434807934279e-6	7.074679199860605e-6	5.881495276738441e-6	4.846938617471988e-6	3.997684207260855e-6	3.428894529596202e-6	2.7818906199877132e-6	2.2676307767614347e-6	1.790106853831026e-6	1.5764390519599161e-6	1.2938881899979986e-6	1.0636150881473706e-6	8.884727306240078e-7	7.283247546578246e-7	6.052071143492248e-7	5.017571819752157e-7	4.138569135666309e-7	3.409431862928664e-7	2.769637172828008e-7	2.481208952404444e-7	1.9794075687723886e-7	1.6685706636155418e-7	1.3921065597337684e-7	1.2024962886535568e-7	1.017747604789627e-7	8.69133449480054e-8	7.412021138926612e-8	6.170716429453289e-8	5.217060738316802e-8	4.3433196760693475e-8	3.860000000000001e-8	3.0124065758731175e-8	2.398153534749171e-8	1.9011977420349114e-8	1.511193788934939e-8	1.2142495114723877e-8	9.419571703916391e-9	7.275028619592507e-9	5.484338163802636e-9	4.3111128228487345e-9	3.3435411462608328e-9	2.5191708433287834e-9	1.931799567968756e-9	1.4144527614587654e-9	1.0520908806323726e-9	7.5624472114247e-10	5.204951457624806e-10	3.441574565132227e-10	2.2443033357530983e-10	1.28772722958741e-10	7.07302866363692e-11	2.966246885905276e-11	1.0645493205937072e-11
0.000060748962729320447	0.00005491859764597767	0.00004904456623772027	0.00004345517539613722	0.000039372873169044	0.00003512787074572262	0.00003071335675770082	0.000026619998670639726	0.000023168913507804095	0.00001980933177216058	0.000016561298898340167	0.000013845961439303974	0.000011908230000156548	9.65763358965397e-6	8.104108113884834e-6	6.651667947671474e-6	5.5836398450650765e-6	4.641358344561549e-6	3.825798086083275e-6	3.154260229992011e-6	2.7071488299325505e-6	2.1965352270506835e-6	1.791647415534039e-6	1.4148211803224489e-6	1.2463190229010557e-6	1.0233137834403865e-6	8.416108030429867e-7	7.033274909161151e-7	5.766958366605651e-7	4.795425379607333e-7	3.975571159752417e-7	3.2802127893794994e-7	2.701903764366747e-7	2.1917849940040472e-7	1.9637714233133287e-7	1.564287812226769e-7	1.316946900204905e-7	1.0979617073774367e-7	9.490037170132897e-8	8.051194331266499e-8	6.905943526152517e-8	5.932689927516837e-8	4.984224221610115e-8	4.258301168720632e-8	3.587686351071121e-8	3.0124065758731175e-8	2.7200000000000005e-8	2.0478788670961862e-8	1.6366313493252762e-8	1.3036563888074118e-8	1.0492174326573836e-8	8.088905560596372e-9	6.20705842420297e-9	4.635496686208093e-9	3.602993358400698e-9	2.7690249208941632e-9	2.0763078222519132e-9	1.5851164838395183e-9	1.158622017884153e-9	8.610808535092076e-10	6.192663536384463e-10	4.264427726989537e-10	2.817800609587262e-10	1.8370783253375498e-10	1.0526106195154013e-10	5.7672134338940303e-11	2.410822138210511e-11	8.629817295372078e-12
0.00004998245905983078	0.000045088393655771066	0.000040160491136522106	0.000035558544371667495	0.00003225631192022916	0.000028821584682405692	0.000025217071851350457	0.000021876809947110427	0.000019059354611308692	0.000016284616790162762	0.00001363169460507577	0.000011380299664095834	9.798435753591564e-6	7.952715389527871e-6	6.672879656774708e-6	5.478152236987234e-6	4.597703215339219e-6	3.820879776103197e-6	3.148252172083455e-6	2.5950954327667904e-6	2.228795880582523e-6	1.8057059610248052e-6	1.472958029987252e-6	1.161832035894758e-6	1.0243789978176e-6	8.406796784954116e-7	6.914542894347473e-7	5.778867700810512e-7	4.737120397567397e-7	3.937535497860311e-7	3.264803639289832e-7	2.690511620126514e-7	2.2113319969164002e-7	1.7927232137167424e-7	1.6048694112408964e-7	1.2714839364726856e-7	1.064852245956312e-7	8.814927974071407e-8	7.565887651362121e-8	6.37460586967554e-8	5.439000627850282e-8	4.651645637611944e-8	3.8962853475933796e-8	3.345520622180062e-8	2.8299871116335827e-8	2.398153534749171e-8	2.0478788670961862e-8	1.7796999999999997e-8	1.346407334432416e-8	1.0849536346993868e-8	8.825858077474916e-9	6.8573048694591156e-9	5.2947041946117625e-9	3.962107903976111e-9	3.0742974494695485e-9	2.3567463117457958e-9	1.7620671563746157e-9	1.3419056325700069e-9	9.80060746353251e-10	7.289390284304905e-10	5.25181309683924e-10	3.625454880355863e-10	2.4024038880098316e-10	1.572091847058119e-10	9.047599423846129e-11	4.984016662588109e-11	2.0972830000222038e-11	7.562286726178187e-12
0.00003985440800607182	0.000035903906657150946	0.00003193062339142499	0.0000282600375646425	0.000025653867101267568	0.000022942835590421686	0.00002008253538645616	0.000017433132297326334	0.000015197607583594407	0.00001298106517477451	0.000010875618811579644	9.072905812126792e-6	7.817956121206412e-6	6.346346961678728e-6	5.3247583583369024e-6	4.371837868789733e-6	3.669333264195574e-6	3.0486848344422786e-6	2.5116967076458635e-6	2.0696091644170784e-6	1.778499272269929e-6	1.439854690340172e-6	1.174868669232998e-6	9.262685679767964e-7	8.170456354464304e-7	6.704232151909816e-7	5.515216392360796e-7	4.6100597086577907e-7	3.7787219728087545e-7	3.1414376886670533e-7	2.6049375278495933e-7	2.1461419637744007e-7	1.7628047598748019e-7	1.4284982329754847e-7	1.279049124261576e-7	1.0110409746958147e-7	8.44627072609899e-8	6.967391083662814e-8	5.9582557729127575e-8	5.0010454337003296e-8	4.254385127253207e-8	3.6309987289854573e-8	3.037647222777673e-8	2.61974228367411e-8	2.2252266519213735e-8	1.9011977420349114e-8	1.6366313493252762e-8	1.346407334432416e-8	1.1925000000000001e-8	8.97821344452937e-9	7.3803613090949815e-9	5.770918119982758e-9	4.477960543275348e-9	3.351773538540659e-9	2.588782989025538e-9	1.9727001022787073e-9	1.467804864993505e-9	1.110993518526134e-9	8.085511875701947e-10	6.003755877047776e-10	4.3269887908830246e-10	2.9906836660295127e-10	1.983972992664998e-10	1.300535927903962e-10	7.495325187625872e-11	4.1334966063278165e-11	1.7410938852311878e-11	6.2863479211776575e-12
0.00003244074313956757	0.00002922224020797075	0.000025985736930587465	0.00002299628085877157	0.000020874408467644945	0.00001866751556769742	0.000016339577672539836	0.00001418404192417897	0.000012364251582361564	0.000010559929564305399	8.847076553841674e-6	7.37903140606708e-6	6.357439792929885e-6	5.1607292901104494e-6	4.329339812599018e-6	3.5541002179953936e-6	2.982755109213694e-6	2.477976832390149e-6	2.0409258618357e-6	1.6813083305811796e-6	1.4449517634206454e-6	1.1696083801998355e-6	9.545072400265159e-7	7.522868980583511e-7	6.635479805302858e-7	5.444297449260974e-7	4.4792717982528823e-7	3.7443414158354083e-7	3.069404935329456e-7	2.5522318211484526e-7	2.1163851055330448e-7	1.7433734736819002e-7	1.4317974893924696e-7	1.1599933565449908e-7	1.0388967591172686e-7	8.199275654467167e-8	6.836791080424944e-8	5.623789424191048e-8	4.791693840419885e-8	4.004707324861735e-8	3.3918046035781816e-8	2.8823512124619203e-8	2.4000600621236988e-8	2.0720487990764012e-8	1.759072905379724e-8	1.511193788934939e-8	1.3036563888074118e-8	1.0849536346993868e-8	8.97821344452937e-9	8.072000000000001e-9	6.151410502129964e-9	4.859517084682673e-9	3.804075907521841e-9	2.8612290698673213e-9	2.209437764058703e-9	1.678153793391537e-9	1.2439472014885404e-9	9.356176109071882e-10	6.775014883744894e-10	5.013198753226683e-10	3.607691989320558e-10	2.493337005161682e-10	1.6531080464488194e-10	1.0836131204222154e-10	6.237068915443364e-11	3.4309815522016125e-11	1.4396909179626166e-11	5.1787104401601895e-12
0.00002638195678665583	0.000023722409850383772	0.0000210518083858704	0.00001862107176174849	0.00001692092235204767	0.000015152133936699659	0.000013271781721334447	0.00001153125856251591	0.000010061795856027103	8.590951229579706e-6	7.206547108830515e-6	6.006236197968783e-6	5.181422517797007e-6	4.206974886247007e-6	3.5295747898058997e-6	2.898351235241418e-6	2.432885336603296e-6	2.0207440521388297e-6	1.6645516840497947e-6	1.37075041901407e-6	1.1789821966662652e-6	9.535720384952162e-7	7.784984394107718e-7	6.133710644312893e-7	5.413718675477737e-7	4.441454476403232e-7	3.655061081377313e-7	3.056076768757895e-7	2.5049616779322427e-7	2.0835025858337684e-7	1.728111035906671e-7	1.4236398665955061e-7	1.1689888215777091e-7	9.471615449230602e-8	8.489322610424995e-8	6.695656831996146e-8	5.5778466492421996e-8	4.580124401677023e-8	3.8942736874112e-8	3.2449942391486205e-8	2.7394601508101038e-8	2.3196267086201634e-8	1.923271036364046e-8	1.66067127625928e-8	1.408408005279186e-8	1.2142495114723877e-8	1.0492174326573836e-8	8.825858077474916e-9	7.3803613090949815e-9	6.151410502129964e-9	5.668e-9	4.145003931949069e-9	3.28265274260122e-9	2.4884022564670996e-9	1.9251655809631865e-9	1.4593715473756646e-9	1.0786942535837174e-9	8.047597429623718e-10	5.788302614142854e-10	4.261401719657224e-10	3.060923689369833e-10	2.1161561988300106e-10	1.4044660228584253e-10	9.226674618227615e-11	5.321298052219583e-11	2.9320913152073e-11	1.2321644535169043e-11	4.440018967488842e-12
0.00002118716809945931	0.00001903667405601728	0.000016879463171409936	0.000014927163087216574	0.000013569757110335963	0.000012157463919905552	0.000010651620353321594	9.258226849261877e-6	8.081425736202878e-6	6.899158983336217e-6	5.790443459764822e-6	4.824231573108561e-6	4.163695834156702e-6	3.3801081515533498e-6	2.835504824014262e-6	2.3282417036828934e-6	1.954368622652223e-6	1.6227787922349823e-6	1.336465967050194e-6	1.0998936236813564e-6	9.463173091523315e-7	7.649797306819431e-7	6.246655228592845e-7	4.919176680451223e-7	4.3413010465471914e-7	3.560459257595746e-7	2.9299205060348964e-7	2.449364668214429e-7	2.0070194576820833e-7	1.6695189675088448e-7	1.384266336184679e-7	1.1399797150627693e-7	9.35862270730721e-8	7.57946695869687e-8	6.800264753538652e-8	5.359135626099928e-8	4.460322726052515e-8	3.657170907529638e-8	3.1030801709128805e-8	2.5776572013278356e-8	2.1681402036821048e-8	1.826982549283287e-8	1.504787368103165e-8	1.2955657553436348e-8	1.0923803666270458e-8	9.419571703916391e-9	8.088905560596372e-9	6.8573048694591156e-9	5.770918119982758e-9	4.859517084682673e-9	4.145003931949069e-9	3.6879999999999997e-9	2.7034161519222186e-9	2.0764964496468995e-9	1.6210518605212674e-9	1.2341635600675851e-9	9.145041642185562e-10	6.784639827452732e-10	4.848522440381189e-10	3.546175126820828e-10	2.53741335975647e-10	1.7521274834501276e-10	1.1632382286123974e-10	7.651927592321584e-11	4.417273700627301e-11	2.4337219789236326e-11	1.0213671006267632e-11	3.673189394836409e-12
0.00001668706175223264	0.000014957722393118903	0.000013224014163553682	0.000011686708054262467	0.000010640289526730352	9.55098078130798e-6	8.375954540740362e-6	7.288974574814313e-6	6.3710825199037135e-6	5.436173099486693e-6	4.570020276074902e-6	3.8027906734163148e-6	3.2875002039890557e-6	2.670938642052022e-6	2.2409747167091398e-6	1.8409302788244273e-6	1.545392261430074e-6	1.2830111292107853e-6	1.0566453772185734e-6	8.695131072570229e-7	7.48741533725764e-7	6.044222141268172e-7	4.93616010255972e-7	3.883910196367665e-7	3.4312004854357083e-7	2.8129454306931394e-7	2.3149605144134254e-7	1.9355153810484667e-7	1.5855225228472395e-7	1.3186124615883158e-7	1.093786032267552e-7	9.003204055144757e-8	7.384559579149194e-8	5.986870018413874e-8	5.375825891766943e-8	4.233848768015071e-8	3.523121017525588e-8	2.8860399927799243e-8	2.4469385180989744e-8	2.029214914603859e-8	1.703603625268516e-8	1.4302424150673304e-8	1.1728926941854972e-8	1.006699718119428e-8	8.454360248682585e-9	7.275028619592507e-9	6.20705842420297e-9	5.2947041946117625e-9	4.477960543275348e-9	3.804075907521841e-9	3.28265274260122e-9	2.7034161519222186e-9	2.4339999999999992e-9	1.7235134121873828e-9	1.3613323462265098e-9	1.044276064257825e-9	7.769545334804253e-10	5.736006715928749e-10	4.066501231286366e-10	2.9467304905332965e-10	2.0936404385023344e-10	1.4417180691942686e-10	9.575213235426677e-11	6.318430482556698e-11	3.661873859086349e-11	2.0263994315704226e-11	8.543817550421003e-12	3.0871270008021785e-12
0.0000127360761142856	0.000011391439048998624	0.000010045017624850848	8.872337052247246e-6	8.089518631598081e-6	7.274177709490871e-6	6.3851571599360125e-6	5.562934042473821e-6	4.868784593431745e-6	4.152950675833462e-6	3.496864025311951e-6	2.9072794492631244e-6	2.5176110298845196e-6	2.0462780114495197e-6	1.7172520753911505e-6	1.411332742943063e-6	1.185068483806023e-6	9.83705445321852e-7	8.103607772987452e-7	6.666629713226079e-7	5.746006363277575e-7	4.6340167195399755e-7	3.7858579887364684e-7	2.977791360292229e-7	2.632984482262116e-7	2.1582711962025144e-7	1.7765723002997827e-7	1.4857331318777848e-7	1.216854930419233e-7	1.0122150746761796e-7	8.398939318149009e-8	6.913796111868415e-8	5.669461763197024e-8	4.5984395524072486e-8	4.1333582739062846e-8	3.255735944949226e-8	2.7097261222697993e-8	2.2192940348533676e-8	1.881598213809732e-8	1.5591745085998017e-8	1.3074762445560738e-8	1.0951470195232261e-8	8.946746727525875e-9	7.657169563216577e-9	6.396932951333707e-9	5.484338163802636e-9	4.635496686208093e-9	3.962107903976111e-9	3.351773538540659e-9	2.8612290698673213e-9	2.4884022564670996e-9	2.0764964496468995e-9	1.7235134121873828e-9	1.5379999999999999e-9	1.0995032151283227e-9	8.551148560993962e-10	6.435661413245013e-10	4.75896610458896e-10	3.361163471252365e-10	2.414010593577654e-10	1.699314122061997e-10	1.163508414964759e-10	7.709767481267212e-11	5.0949089590610486e-11	2.95923942458666e-11	1.6405869433042374e-11	6.9244679857637074e-12	2.50398499693757e-12
0.00001018140295849666	9.095266874081563e-6	8.008298463181677e-6	7.07111321788658e-6	6.452601387703076e-6	5.808179022187077e-6	5.101062344171901e-6	4.4471984569748e-6	3.895183626031128e-6	3.3218112200742286e-6	2.799622796305332e-6	2.3263112731902476e-6	2.01639432132124e-6	1.6392904528602806e-6	1.3758051614834167e-6	1.1309394743211427e-6	9.497185784983874e-7	7.882170050842888e-7	6.493159308986156e-7	5.340090657589638e-7	4.6049599703207233e-7	3.7111003340936124e-7	3.0323915295964037e-7	2.3839733872175306e-7	2.1086164286730911e-7	1.7279322891618197e-7	1.422334613995986e-7	1.1894255627685653e-7	9.738807345801806e-8	8.100833928607957e-8	6.721283339063869e-8	5.530903387334431e-8	4.533686201934912e-8	3.677735571955966e-8	3.308973276965615e-8	2.605717122313141e-8	2.1687591283500337e-8	1.775995723887616e-8	1.5057514727231465e-8	1.2471032788144085e-8	1.0452024478004794e-8	8.739627012595356e-9	7.119277416117598e-9	6.076070255414419e-9	5.049886072740629e-9	4.3111128228487345e-9	3.602993358400698e-9	3.0742974494695485e-9	2.588782989025538e-9	2.209437764058703e-9	1.9251655809631865e-9	1.6210518605212674e-9	1.3613323462265098e-9	1.0995032151283227e-9	1.e-9	7.128344736801631e-10	5.458764716260154e-10	4.0744767956943805e-10	2.8858983782051696e-10	2.0616233683847255e-10	1.4368730048993677e-10	9.75316947549308e-11	6.430406994684432e-11	4.247158155293959e-11	2.4697096147950707e-11	1.3702597087738907e-11	5.779607950192798e-12	2.0863901487245663e-12
7.929322034054018e-6	7.0673364441920534e-6	6.205196816260969e-6	5.475741182091007e-6	5.004683010492386e-6	4.513559058207081e-6	3.967985420440362e-6	3.4635807988108763e-6	3.037883077292863e-6	2.58964187761654e-6	2.1861809844638344e-6	1.8147222437313736e-6	1.5756850688637513e-6	1.2819084722702528e-6	1.0761429241246365e-6	8.850748488123622e-7	7.433810478284704e-7	6.169134746401298e-7	5.082908976621242e-7	4.1799213878371165e-7	3.607653566974627e-7	2.903946542202537e-7	2.3732971884959642e-7	1.864687912286098e-7	1.6509297906746529e-7	1.3524738009667144e-7	1.1133810406403301e-7	9.31190716502235e-8	7.622241020761713e-8	6.339397237430012e-8	5.261604438080706e-8	4.328241940086816e-8	3.545298523412515e-8	2.878249251256288e-8	2.5918666580215062e-8	2.0405541704942522e-8	1.698784787749921e-8	1.3910084232470482e-8	1.1798836206950638e-8	9.772443600609737e-9	8.192452179639795e-9	6.844118505020986e-9	5.5688108957877815e-9	4.744232583037796e-9	3.932413845529795e-9	3.3435411462608328e-9	2.7690249208941632e-9	2.3567463117457958e-9	1.9727001022787073e-9	1.678153793391537e-9	1.4593715473756646e-9	1.2341635600675851e-9	1.044276064257825e-9	8.551148560993962e-10	7.128344736801631e-10	6.570000000000001e-10	4.5021638115963704e-10	3.414321836675722e-10	2.4423232061857454e-10	1.7452786997747162e-10	1.2061724246895624e-10	8.101164808360194e-11	5.298945014430428e-11	3.492706561928435e-11	2.0345695023185468e-11	1.131871409644064e-11	4.782866569057502e-12	1.7280771812194563e-12
5.945362217682802e-6	5.286830245332625e-6	4.6296763206051385e-6	4.083412409439338e-6	3.7381608430830368e-6	3.377927346914982e-6	2.972823418803608e-6	2.5983571340233075e-6	2.2824696749763686e-6	1.945456301474284e-6	1.6454582642380755e-6	1.3651638182911234e-6	1.1878594563252454e-6	9.661568957627758e-7	8.112829716678388e-7	6.675069516049092e-7	5.609494519729996e-7	4.6533334821894994e-7	3.83617164075324e-7	3.15188412251991e-7	2.723376851478802e-7	2.190563753055634e-7	1.791454409726043e-7	1.407564808643998e-7	1.2467123138478775e-7	1.0211788924596273e-7	8.407544775256537e-8	7.03181582402569e-8	5.7524672036401316e-8	4.786679317120213e-8	3.970892208459541e-8	3.267118830265531e-8	2.6762639441532593e-8	2.1700224368979825e-8	1.9570814891016123e-8	1.5413460326698343e-8	1.2831639235117868e-8	1.0508772640781336e-8	8.918914558625105e-9	7.388266234043171e-9	6.196478470360603e-9	5.179749482736847e-9	4.211152618678759e-9	3.588135418800966e-9	2.9668353525980393e-9	2.5191708433287834e-9	2.0763078222519132e-9	1.7620671563746157e-9	1.467804864993505e-9	1.2439472014885404e-9	1.0786942535837174e-9	9.145041642185562e-10	7.769545334804253e-10	6.435661413245013e-10	5.458764716260154e-10	4.5021638115963704e-10	4.1000000000000003e-10	2.7931063268961644e-10	2.0311011742329587e-10	1.4594057939958096e-10	1.0020924009204346e-10	6.635407805872509e-11	4.281547662550477e-11	2.799840084812116e-11	1.6301550506677992e-11	9.080906420727064e-12	3.8372176859666115e-12	1.3832691913438323e-12
4.512746442960107e-6	4.006425779592466e-6	3.5010244443090376e-6	3.086601115725872e-6	2.8291091678914705e-6	2.5602697184083685e-6	2.2549229364100702e-6	1.972687219077021e-6	1.7346686637833522e-6	1.4780441779333436e-6	1.2516452034963073e-6	1.037582949159614e-6	9.039490928655498e-7	7.3585795988277e-7	6.180704290436284e-7	5.087929976555611e-7	4.2762297084441407e-7	3.5477391944186365e-7	2.9251773289452196e-7	2.404033257155153e-7	2.0785810069644576e-7	1.6705098881695188e-7	1.3663134277675258e-7	1.0730737862678132e-7	9.513961509299977e-8	7.792172294324971e-8	6.416754742495759e-8	5.3683990831963824e-8	4.3919136435856104e-8	3.6543314510770276e-8	3.0335438915602634e-8	2.4956899836529746e-8	2.043508793228436e-8	1.6590902058663157e-8	1.4971679798549268e-8	1.1792862852655412e-8	9.823589371602103e-9	8.047922845477469e-9	6.836064624341649e-9	5.6668300261111984e-9	4.756948714482781e-9	3.9775092300173695e-9	3.2357762727419907e-9	2.756859129671592e-9	2.2797875232457965e-9	1.931799567968756e-9	1.5851164838395183e-9	1.3419056325700069e-9	1.110993518526134e-9	9.356176109071882e-10	8.047597429623718e-10	6.784639827452732e-10	5.736006715928749e-10	4.75896610458896e-10	4.0744767956943805e-10	3.414321836675722e-10	2.7931063268961644e-10	2.5336999999999997e-10	1.6576420662137866e-10	1.2157613138022076e-10	8.411614603453983e-11	5.54216305911344e-11	3.52585617687518e-11	2.2770205044041033e-11	1.318387123867558e-11	7.332591435557813e-12	3.088591323898908e-12	1.1077144919208693e-12
3.256176112426891e-6	2.8806149081574493e-6	2.5061593828399662e-6	2.2075377297047547e-6	2.0286307614000744e-6	1.8415840473655749e-6	1.6245591712499665e-6	1.4239871801001287e-6	1.25497719224658e-6	1.068744089192341e-6	9.074382564972586e-7	7.512083684141288e-7	6.563254013479062e-7	5.347356470174418e-7	4.4935270415040335e-7	3.7021756260992713e-7	3.11284916448602e-7	2.582184535852189e-7	2.1302216336665197e-7	1.7503895336172166e-7	1.515532394023675e-7	1.2161213972628908e-7	9.950489219830116e-8	7.810940923713042e-8	6.935356950044976e-8	5.678645805529768e-8	4.677110273307744e-8	3.913949347098317e-8	3.200540204055343e-8	2.6629187870424367e-8	2.2113946972088658e-8	1.8189337655979167e-8	1.4880985138426164e-8	1.2088955559567252e-8	1.0920185806892922e-8	8.601085959598778e-9	7.166792235085701e-9	5.870956221724266e-9	4.991132828109088e-9	4.1393367219931986e-9	3.4782710868546593e-9	2.9095522626404146e-9	2.368795933765932e-9	2.0190834016865707e-9	1.6711926779104374e-9	1.4144527614587654e-9	1.158622017884153e-9	9.80060746353251e-10	8.085511875701947e-10	6.775014883744894e-10	5.788302614142854e-10	4.848522440381189e-10	4.066501231286366e-10	3.361163471252365e-10	2.8858983782051696e-10	2.4423232061857454e-10	2.0311011742329587e-10	1.6576420662137866e-10	1.4618e-10	9.651892039489189e-11	6.816814157623621e-11	4.5150057654785854e-11	2.844573226014864e-11	1.8058042912165353e-11	1.036802446164347e-11	5.769449331569083e-12	2.4345807093599973e-12	8.723624967114492e-13
2.3943095401464473e-6	2.109366338751426e-6	1.8254772024005225e-6	1.6062221848686443e-6	1.4806417956258675e-6	1.3491124569990038e-6	1.192357499730617e-6	1.0475040982137193e-6	9.255667470811568e-7	7.876415529022134e-7	6.707830796953627e-7	5.543115407655635e-7	4.858507245958511e-7	3.963369912654381e-7	3.3322731065392247e-7	2.748152179219486e-7	2.3114670301427288e-7	1.91720915985921e-7	1.5823983040598235e-7	1.30023843885661e-7	1.127443677445432e-7	9.028941495821702e-8	7.389147170258688e-8	5.7952558026863995e-8	5.1547992098153903e-8	4.218635525396398e-8	3.4747898890192944e-8	2.9083134099123865e-8	2.376716768321123e-8	1.976570755958355e-8	1.642241978111408e-8	1.3498404415202299e-8	1.1025897702728896e-8	8.967176690200173e-9	8.106451775311777e-9	6.380594807321164e-9	5.316883091441418e-9	4.353173146471561e-9	3.7031078836834486e-9	3.0716457269039408e-9	2.5837398316447687e-9	2.1608167478101342e-9	1.760951006364644e-9	1.5009179801933577e-9	1.2446222945165086e-9	1.0520908806323726e-9	8.610808535092076e-10	7.289390284304905e-10	6.003755877047776e-10	5.013198753226683e-10	4.261401719657224e-10	3.546175126820828e-10	2.9467304905332965e-10	2.414010593577654e-10	2.0616233683847255e-10	1.7452786997747162e-10	1.4594057939958096e-10	1.2157613138022076e-10	9.651892039489189e-11	8.658e-11	5.533389401010002e-11	3.747202291542215e-11	2.3684168361073234e-11	1.477178904904709e-11	8.352086644458812e-12	4.638199290275869e-12	1.964847141728098e-12	7.048380500825029e-13
1.6929425233612715e-6	1.4831658354444775e-6	1.2744861520610971e-6	1.1197929137112475e-6	1.0366055416281404e-6	9.492473718108002e-7	8.410792644652638e-7	7.411404200484497e-7	6.571394892300758e-7	5.587308092684441e-7	4.777650973591985e-7	3.939609330422226e-7	3.4681241143696643e-7	2.832756176733902e-7	2.3833444143463966e-7	1.9680404114742337e-7	1.6562775879115006e-7	1.3734444118266588e-7	1.1345297329046066e-7	9.320022841463586e-8	8.097695143886428e-8	6.469513565789816e-8	5.2969113900842054e-8	4.151066534750161e-8	3.70035939098957e-8	3.026818996072122e-8	2.4934361016289174e-8	2.0874672142927788e-8	1.704445371632159e-8	1.4170316863425485e-8	1.1778481323960728e-8	9.675881898286099e-9	7.890311775545702e-9	6.421487667828363e-9	5.811069216199963e-9	4.571343288764083e-9	3.809036011796012e-9	3.116472853351995e-9	2.6529991559329293e-9	2.2007934351058976e-9	1.8531614258374288e-9	1.5497658556376627e-9	1.264123774405027e-9	1.077763020561168e-9	8.955006079516542e-10	7.5624472114247e-10	6.192663536384463e-10	5.25181309683924e-10	4.3269887908830246e-10	3.607691989320558e-10	3.060923689369833e-10	2.53741335975647e-10	2.0936404385023344e-10	1.699314122061997e-10	1.4368730048993677e-10	1.2061724246895624e-10	1.0020924009204346e-10	8.411614603453983e-11	6.816814157623621e-11	5.533389401010002e-11	4.801e-11	2.9793106075071104e-11	1.9322862609665873e-11	1.1989611976538639e-11	6.648401733957543e-12	3.659323314084623e-12	1.556094870340083e-12	5.591954289440148e-13
1.1480796894025376e-6	1.0004174475508607e-6	8.536601150878142e-7	7.489782982837116e-7	6.962724911790514e-7	6.407558985054639e-7	5.691485100185123e-7	5.029971721365675e-7	4.4748146162557236e-7	3.801300235395593e-7	3.26304577867328e-7	2.6848395638287386e-7	2.3732798578200638e-7	1.9413598315088124e-7	1.6344986695843736e-7	1.3513873769566835e-7	1.1378636873844393e-7	9.434445833577778e-8	7.798933450836301e-8	6.406770186424741e-8	5.576894567424942e-8	4.445115786687989e-8	3.640562640958477e-8	2.8504851639653062e-8	2.5466634769026932e-8	2.082048273223655e-8	1.7153275504520368e-8	1.4364132642768543e-8	1.1719570740300807e-8	9.738378827699522e-9	8.099365310878627e-9	6.648574755735551e-9	5.41139900808544e-9	4.409082472125321e-9	3.9929443682573256e-9	3.1385671674395433e-9	2.614987037922223e-9	2.1377555787744327e-9	1.8209116930103844e-9	1.5105400036003403e-9	1.273216494390057e-9	1.0643514529693096e-9	8.690540121991079e-10	7.408887050550596e-10	6.17044454130438e-10	5.204951457624806e-10	4.264427726989537e-10	3.625454880355863e-10	2.9906836660295127e-10	2.493337005161682e-10	2.1161561988300106e-10	1.7521274834501276e-10	1.4417180691942686e-10	1.163508414964759e-10	9.75316947549308e-11	8.101164808360194e-11	6.635407805872509e-11	5.54216305911344e-11	4.5150057654785854e-11	3.747202291542215e-11	2.9793106075071104e-11	2.5329999999999998e-11	1.5019944693959488e-11	9.49074848715361e-12	5.175513649760393e-12	2.7855286589762948e-12	1.1819428645643887e-12	4.245192298364227e-13
7.53154864231322e-7	6.510384777434145e-7	5.496970637126224e-7	4.812314748139175e-7	4.502232970254385e-7	4.1739269702507016e-7	3.721032988897378e-7	3.302735857045059e-7	2.952565282853942e-7	2.504869428597506e-7	2.1622519785301937e-7	1.773508341166421e-7	1.5770678034786586e-7	1.2926102551596508e-7	1.089319017592849e-7	9.022091470884232e-8	7.601592747755246e-8	6.301123988818725e-8	5.2141040617317575e-8	4.2829308842538106e-8	3.737829480292078e-8	2.9691818829183078e-8	2.432650790038948e-8	1.9022496015875094e-8	1.704724917632629e-8	1.3925517591325473e-8	1.1472802168920865e-8	9.609283411403258e-9	7.82993952348017e-9	6.500229371570453e-9	5.40928663650833e-9	4.434403158644911e-9	3.5980944591019477e-9	2.935123336254677e-9	2.6598754308111828e-9	2.087140883037094e-9	1.7376843747269304e-9	1.4178292755791247e-9	1.2078193282287294e-9	1.0010744767675128e-9	8.443740505328128e-10	7.046674868708514e-10	5.756409987189695e-10	4.90052117541929e-10	4.091148164345827e-10	3.441574565132227e-10	2.817800609587262e-10	2.4024038880098316e-10	1.983972992664998e-10	1.6531080464488194e-10	1.4044660228584253e-10	1.1632382286123974e-10	9.575213235426677e-11	7.709767481267212e-11	6.430406994684432e-11	5.298945014430428e-11	4.281547662550477e-11	3.52585617687518e-11	2.844573226014864e-11	2.3684168361073234e-11	1.9322862609665873e-11	1.5019944693959488e-11	1.2330000000000001e-11	7.247148623932745e-12	3.985254714970633e-12	2.0806478572262163e-12	8.768850730950591e-13	3.1783171334929916e-13
4.823255853858188e-7	4.1266979889278947e-7	3.436536529539616e-7	2.9997179263108083e-7	2.830079244064929e-7	2.648959393680972e-7	2.37258923803128e-7	2.1174063551939135e-7	1.9045369037947167e-7	1.6130354448356117e-7	1.4021377180107413e-7	1.1455020894357397e-7	1.0261734618015749e-7	8.431670937863686e-8	7.113875231127488e-8	5.9046593447467394e-8	4.9789567425998137e-8	4.126035494734158e-8	3.41867830490933e-8	2.808202568398451e-8	2.458584985943854e-8	1.9450945514578708e-8	1.594346966193375e-8	1.244965433988774e-8	1.1201288275507005e-8	9.142684151288237e-9	7.533736975961544e-9	6.313231677058866e-9	5.1376158665672616e-9	4.261166553141508e-9	3.5500613350303843e-9	2.906931424923786e-9	2.35076053568016e-9	1.9214736883541584e-9	1.7424425941323753e-9	1.3652676765139023e-9	1.136243422621078e-9	9.253349395174373e-10	7.887331020280159e-10	6.533707361217224e-10	5.516559587105208e-10	4.5967109500122107e-10	3.7587413823162444e-10	3.1959996465682723e-10	2.677342162423146e-10	2.2443033357530983e-10	1.8370783253375498e-10	1.572091847058119e-10	1.300535927903962e-10	1.0836131204222154e-10	9.226674618227615e-11	7.651927592321584e-11	6.318430482556698e-11	5.0949089590610486e-11	4.247158155293959e-11	3.492706561928435e-11	2.799840084812116e-11	2.2770205044041033e-11	1.8058042912165353e-11	1.477178904904709e-11	1.1989611976538639e-11	9.49074848715361e-12	7.247148623932745e-12	5.9002e-12	3.0830267762810736e-12	1.6041488360588182e-12	6.581659037481455e-13	2.391566870738e-13
2.706362986567746e-7	2.2794515493102733e-7	1.8574586788299042e-7	1.6136922331278657e-7	1.5428520678541814e-7	1.4657638869702464e-7	1.322239369077427e-7	1.1897916353078677e-7	1.0799831052942291e-7	9.124388422084384e-8	8.013198504270452e-8	6.509039383185298e-8	5.894411280638711e-8	4.859770295589664e-8	4.1070475843999443e-8	3.419385093706958e-8	2.886702722793496e-8	2.391164562726728e-8	1.9850480277315358e-8	1.630522443419045e-8	1.4339942067308619e-8	1.1280976254156487e-8	9.253263638285341e-9	7.212238002368987e-9	6.525751152528903e-9	5.320860499504865e-9	4.385828248085081e-9	3.678159767831245e-9	2.9879238874426734e-9	2.4751967629936493e-9	2.0655059851422098e-9	1.6888995826134424e-9	1.359401294288525e-9	1.1141319289024693e-9	1.0110715326384815e-9	7.906329092981446e-10	6.575561085072136e-10	5.339459918717759e-10	4.5538619446893477e-10	3.7681614974116713e-10	3.1846737643855505e-10	2.646587236153502e-10	2.165844630289832e-10	1.8371414526821816e-10	1.5454596004616936e-10	1.28772722958741e-10	1.0526106195154013e-10	9.047599423846129e-11	7.495325187625872e-11	6.237068915443364e-11	5.321298052219583e-11	4.417273700627301e-11	3.661873859086349e-11	2.95923942458666e-11	2.4697096147950707e-11	2.0345695023185468e-11	1.6301550506677992e-11	1.318387123867558e-11	1.036802446164347e-11	8.352086644458812e-12	6.648401733957543e-12	5.175513649760393e-12	3.985254714970633e-12	3.0830267762810736e-12	2.2467999999999997e-12	1.1234146234941163e-12	4.487713281499028e-13	1.628635795203964e-13
1.4430862427065777e-7	1.189125890962399e-7	9.387432018660344e-8	8.096963071745968e-8	7.896583733382004e-8	7.664523033471088e-8	6.983498586582797e-8	6.355666331451914e-8	5.8405535249776346e-8	4.91803674578243e-8	4.3783255523717005e-8	3.529310380520581e-8	3.2417919298143015e-8	2.684626233180187e-8	2.273601916137985e-8	1.900335811242813e-8	1.606618037594897e-8	1.3300745277225085e-8	1.1068632435517746e-8	9.092006022177253e-9	8.04188198793559e-9	6.280899141754038e-9	5.156250508873333e-9	4.009522394886653e-9	3.6545568029721183e-9	2.976037271129616e-9	2.4541545770660383e-9	2.0604449618346685e-9	1.6702627488185233e-9	1.381538201466138e-9	1.155609000020108e-9	9.433700868782828e-10	7.548559640540184e-10	6.210793271393634e-10	5.640140459823611e-10	4.4001577772403924e-10	3.657091460123947e-10	2.9586954339504997e-10	2.52546120651349e-10	2.0869210385051195e-10	1.7657792789978417e-10	1.4621050586771218e-10	1.1977158976572207e-10	1.012397571955317e-10	8.563783213716822e-11	7.07302866363692e-11	5.7672134338940303e-11	4.984016662588109e-11	4.1334966063278165e-11	3.4309815522016125e-11	2.9320913152073e-11	2.4337219789236326e-11	2.0263994315704226e-11	1.6405869433042374e-11	1.3702597087738907e-11	1.131871409644064e-11	9.080906420727064e-12	7.332591435557813e-12	5.769449331569083e-12	4.638199290275869e-12	3.659323314084623e-12	2.7855286589762948e-12	2.0806478572262163e-12	1.6041488360588182e-12	1.1234146234941163e-12	7.85e-13	3.0643567520217536e-13	1.0864059109949413e-13
5.7732279879474173e-8	4.610561813908764e-8	3.4674633350529607e-8	2.9563203393276868e-8	2.9751307857778237e-8	2.982318908434649e-8	2.7570395044336422e-8	2.5497888045094173e-8	2.3832009439069425e-8	1.9978471311278894e-8	1.811546417349456e-8	1.4455387166294286e-8	1.3531232347175307e-8	1.1269119445413084e-8	9.570083847275277e-9	8.039251467298368e-9	6.809744657612769e-9	5.6335854696868345e-9	4.703189297960117e-9	3.8633785164254175e-9	3.4421122450394993e-9	2.6642892240041662e-9	2.1897936715151932e-9	1.6980830549079162e-9	1.5623721583861755e-9	1.2705215015267433e-9	1.0484885780002766e-9	8.816972523960985e-10	7.129972126150737e-10	5.887808613212442e-10	4.941173371957095e-10	4.0274147561016694e-10	3.2000684348108616e-10	2.646730053051362e-10	2.4057348532729277e-10	1.872482682188967e-10	1.5556247653575404e-10	1.2531846592273163e-10	1.0712287354612462e-10	8.840588872742686e-11	7.49173813278642e-11	6.177185800364401e-11	5.067389925090986e-11	4.265430474559167e-11	3.633951352788194e-11	2.966246885905276e-11	2.410822138210511e-11	2.0972830000222038e-11	1.7410938852311878e-11	1.4396909179626166e-11	1.2321644535169043e-11	1.0213671006267632e-11	8.543817550421003e-12	6.9244679857637074e-12	5.779607950192798e-12	4.782866569057502e-12	3.8372176859666115e-12	3.088591323898908e-12	2.4345807093599973e-12	1.964847141728098e-12	1.556094870340083e-12	1.1819428645643887e-12	8.768850730950591e-13	6.581659037481455e-13	4.487713281499028e-13	3.0643567520217536e-13	1.68404e-13	5.779749988739143e-14
1.9409030225433883e-8	1.4910567636358672e-8	1.0498552945619424e-8	8.799881089967655e-9	9.26114846507619e-9	9.688519603454474e-9	9.121945934594137e-9	8.60305021050619e-9	8.203127853929829e-9	6.842232451598372e-9	6.336043344658803e-9	4.999042708366561e-9	4.780233553112957e-9	4.005304001552829e-9	3.411759453622948e-9	2.881657288413579e-9	2.4461998198173003e-9	2.022148971928299e-9	1.6941564826786287e-9	1.391602432711144e-9	1.2495544108678544e-9	9.581223466725108e-10	7.885690158497228e-10	6.098087695114558e-10	5.667540195384015e-10	4.6028363695781176e-10	3.801990038858811e-10	3.2031954070211913e-10	2.584181140131488e-10	2.1309246680679899e-10	1.795011515850404e-10	1.4614141033097683e-10	1.1531711639903707e-10	9.593303925067528e-11	8.729879180149058e-11	6.783338280969741e-11	5.636279828138041e-11	4.5228621112130866e-11	3.874596865082314e-11	3.195499858507889e-11	2.7134891172938758e-11	2.2293823315896093e-11	1.8326742848234388e-11	1.5372260353692106e-11	1.3203087330462161e-11	1.0645493205937072e-11	8.629817295372078e-12	7.562286726178187e-12	6.2863479211776575e-12	5.1787104401601895e-12	4.440018967488842e-12	3.673189394836409e-12	3.0871270008021785e-12	2.50398499693757e-12	2.0863901487245663e-12	1.7280771812194563e-12	1.3832691913438323e-12	1.1077144919208693e-12	8.723624967114492e-13	7.048380500825029e-13	5.591954289440148e-13	4.245192298364227e-13	3.1783171334929916e-13	2.391566870738e-13	1.628635795203964e-13	1.0864059109949413e-13	5.779749988739143e-14	2.6725000000000004e-14


==> anc/AMS_CovMatrix_p.dat <==
#   Covariance matrix of uncertainties in the proton flux measured by AMS-02 in M. Aguilar et al., Phys. Rev. Lett. 114, 171103 (2015)
#   the matrix has 72 x 72 entries corresponding to the 72 rigidity bins of AMS-02
#   diagonal entries correspond to the (squared) total error published by AMS-02, off-diagonal entries have been derived by J. Heisig, M. Korsmeier, M.W. Winkler
# 
#   Please cite J. Heisig, M. Korsmeier, M.W. Winkler, "Dark matter or correlated errors? Systematics of the AMS-02 antiproton excess" (2020) when used
#
718.88	563.3496882256037	367.7695641010802	245.44183976284526	157.0752709548332	102.23845183321386	69.88802465121088	50.79958798030211	39.317811844751155	31.02210044658466	24.043656301787557	19.11989157220859	15.564384622605488	11.642430628766574	9.341885328482391	7.141719352363748	5.483947843492682	4.188177554630923	3.2402774092023217	2.4920546203358205	1.9018463011037696	1.4497390467580835	1.1515518882021476	0.8692937946228897	0.6939236674879319	0.5496290607120797	0.43167587896858906	0.34009996963998457	0.2706824039681466	0.21168408680373235	0.16780719033873592	0.135949539274115	0.10884880507955016	0.08359784189801381	0.06728512489146646	0.053184247311922936	0.042619057907406964	0.03493753495638713	0.027802221124642514	0.022403205293261154	0.01814771686580984	0.014720613317242438	0.011942645111628439	0.00956073567660927	0.0077004853613415435	0.0063497883650560985	0.005310975959339385	0.004032399128641953	0.0033872226750339754	0.002735695017271357	0.002202106729400321	0.0017961733739976628	0.0014612656560911098	0.0011646528697976332	0.0009620121240254188	0.0007707265805452829	0.0006018312549149324	0.00047805008462632287	0.00038594374685263055	0.00029436256277305916	0.00022449156218576303	0.00017410439850288953	0.0001323726088389044	0.00009776207036475554	0.00007111903593723452	0.00005069001517495567	0.00003637324139292491	0.000024409377309064915	0.000016046030878449596	0.00001005558530960184	5.458305740795325e-6	2.352052632936714e-6
563.3496882256037	510.9200000000001	377.4819481697886	278.1696114523731	189.7392273952696	126.10793728546908	84.66345450103472	59.2035627448642	44.052548702471995	33.93447292667402	25.944129012653956	20.502728293248154	16.652784627319363	12.454200653507048	9.98206466848126	7.620928686632412	5.840171275139002	4.455077609802805	3.43978732199036	2.637687910584509	2.0045641332872375	1.5237650311895803	1.2068206080778228	0.9101240879410653	0.722855476422748	0.570828074223525	0.44577030685252184	0.3500358372566243	0.2775695473452229	0.21648495794833422	0.1710038153211439	0.13813103257332515	0.1101928062160033	0.08438982652071765	0.06783733091954332	0.05348216370122454	0.04275918443803585	0.03503813387997039	0.02784144261982347	0.02240980556966295	0.018120618216129314	0.014686336501225132	0.011903116468537343	0.009511447654459514	0.007669156088263432	0.006309371489136935	0.0052665345375759775	0.00400798809610528	0.0033571688903736227	0.002709581185053803	0.0021805090690655646	0.001777115294131343	0.0014440999667405946	0.0011503676476637842	0.0009481090277594156	0.0007593940310694294	0.000591921085602362	0.0004696762230037312	0.0003792259883685988	0.00028851205191047743	0.0002197922975649647	0.0001700182813482255	0.00012905541225023966	0.00009516499168289291	0.0000690155997426254	0.00004901233179014298	0.000035116373896854145	0.00002352753452726	0.000015391894977789665	9.583797856498337e-6	5.154438866107018e-6	2.196001958936612e-6
367.7695641010802	377.4819481697886	313.44999999999993	255.23851966375543	188.77370909486734	132.1690583461236	90.32111144150417	62.389245820876035	45.04080309824813	33.814541437730014	25.364029359639446	19.803831013941522	16.00520551259772	11.960598975465956	9.561235811257284	7.293563028058749	5.578535137289481	4.252679932310605	3.2781449526527426	2.506479064927368	1.8958364827043015	1.4376373149849184	1.1353128886017028	0.8573445570007286	0.6772435129996954	0.533222308661036	0.4134949475382234	0.32369840639926006	0.25561588042681505	0.19888151795772685	0.15643718815062618	0.1259007702747343	0.09999850416172615	0.07628151590186807	0.06124201747495843	0.04814888301734037	0.038357898014751146	0.03144706904419838	0.024945360323897575	0.02005256497153051	0.01616992523367041	0.013093949659649261	0.01059951018439041	0.008438887594399327	0.006826781436899713	0.005589376687910531	0.00464553672958797	0.0035576754954063463	0.002960604940565271	0.002386459358237078	0.001919825652107258	0.001561933970686386	0.001266076096697581	0.001007413982948522	0.0008263366517295195	0.0006611965125399083	0.0005133911175847883	0.00040616341976829843	0.00032810796098792737	0.0002481371351726393	0.00018851298717997156	0.00014492460041496693	0.00010955036474150632	0.00008045886755062911	0.00005788946360495977	0.0000407444164604141	0.000029061590237978107	0.000019375905261266603	0.000012514616152993204	7.659063405943369e-6	4.017101333704605e-6	1.6555410848819451e-6
245.44183976284526	278.1696114523731	255.23851966375543	228.1	182.774282286829	135.86654370028748	95.94328771849813	66.41321232218363	46.77680210626682	34.07654237198486	24.87856827831167	19.016022914846772	15.176230423131031	11.298425400663982	8.995838342279484	6.85345450617784	5.235105406036521	3.9910181442720676	3.0739933664724353	2.3456603068442035	1.7687137252349792	1.338508592584075	1.0552868358902374	0.7972093359277677	0.6269598990445848	0.4925921213665342	0.37954073931280263	0.29618987755003556	0.23298293936716546	0.1808168092195127	0.1416149221551889	0.11360082691314206	0.08978301634912705	0.06824360283448402	0.05473605247896275	0.04285783338640611	0.03402986407987776	0.027905217663924287	0.022089575335278232	0.017730578279889844	0.01425553862211158	0.011530017832734416	0.009318577657929664	0.007394020028979457	0.005996464234275604	0.004887578910913824	0.004046004805132692	0.0031139845961075134	0.002576286903440649	0.002073777507682077	0.001667368152935935	0.00135416040342127	0.001094880255586784	0.0008701243556132448	0.0007101794278905146	0.0005678255354674639	0.0004390457256510187	0.00034640322601797925	0.00027983121039488904	0.0002103275499182261	0.0001593186906301127	0.00012167104622950778	0.00009155925698711316	0.00006694658838756085	0.00004775536587438201	0.00003326786216918809	0.00002360750943824671	0.00001564822628218406	9.955582154431461e-6	5.966370164640515e-6	3.0309247822359473e-6	1.1937151792680845e-6
157.0752709548332	189.7392273952696	188.77370909486734	182.774282286829	158.79999999999998	126.59824068240309	94.34189695970119	67.32404129009453	47.5510022687825	34.18628526509332	24.442068374749397	18.244288983304088	14.3102088628354	10.571563228725882	8.359790538920132	6.35689955869082	4.851227929756418	3.7003630576713125	2.8509669966439155	2.1748147387587324	1.637755044308431	1.238814676224318	0.975990952833359	0.7376645879951808	0.5783265497604722	0.4536805234781297	0.34808437481561183	0.270979930075552	0.21253790297289207	0.16457477593325315	0.1284830715660106	0.10276898398669894	0.0809124704563807	0.061310156273648546	0.04910083864660123	0.03833881061840715	0.030358329934994766	0.024870595151176404	0.01964954006365552	0.01574692070948014	0.012630666950148564	0.010202936168498117	0.008235038511405576	0.006518172502051464	0.005291370300188584	0.004300247156198198	0.00355010487959685	0.0027394632025985865	0.002258396317064951	0.001816058732300487	0.0014594490880928683	0.001183924253241494	0.0009557251227217023	0.0007589069058160055	0.0006175467740932104	0.0004935162821352604	0.00038062635288838866	0.00029981573537842226	0.000242183487177972	0.00018135521982046106	0.00013712615260644685	0.0001042989881474822	0.0000782687139292773	0.000057070182242131346	0.00004049176035686275	0.000028023309633421427	0.000019819964606543256	0.000013087654425765154	8.24340622632823e-6	4.869648505889116e-6	2.417695096905067e-6	9.195242483141056e-7
102.23845183321386	126.10793728546908	132.1690583461236	135.86654370028748	126.59824068240309	108.20000000000002	85.69532149707128	64.06544248458992	46.38587915925568	33.56764664088972	23.814752335184405	17.434116523998703	13.415237187151503	9.803120155941416	7.662063426909075	5.803473704520615	4.419322352877927	3.3709451982462593	2.598453433371901	1.9831307829195728	1.492846072728876	1.1297191990814661	0.8899295126050548	0.6731342237665133	0.5265238289677779	0.4125750184293592	0.315623226853612	0.24523637713002577	0.19191735914968922	0.1483040593623463	0.11549303300351461	0.09213151856659103	0.07231089236061158	0.05463498343597967	0.04367355492609236	0.0340359617316891	0.026884341935631377	0.021986716566263838	0.01733868126023748	0.013871048132226399	0.011102437620480273	0.008956282550273502	0.007220123154643673	0.0057031222383956475	0.004630191209126031	0.003754887808061685	0.0030933510478010056	0.002390131691598364	0.0019658137720803496	0.0015794788145168377	0.001268727051271949	0.0010283325335641515	0.0008292494624957639	0.0006580708152419427	0.0005345065242185013	0.00042698658469528814	0.00032881820148888675	0.0002587340509221528	0.00020898787930005586	0.00015614829579531277	0.00011793831626162704	0.00008948731599031267	0.00006704123405730079	0.000048801488833545266	0.0000345119730216331	0.000023789438933368193	0.000016790714811455063	0.00001106106452277743	6.923018392176873e-6	4.051885785055465e-6	1.9812087820873482e-6	7.353077910704003e-7
69.88802465121088	84.66345450103472	90.32111144150417	95.94328771849813	94.34189695970119	85.69532149707128	72.29	57.05349750093352	43.01248692327296	31.897678761776817	22.84745432276692	16.60450168109334	12.596049916638561	9.106201225022811	7.018660202761996	5.289631930398828	4.018635212006825	3.0646551230562995	2.366354231664941	1.8117728520499794	1.3683791901327325	1.038655495264865	0.8197597173678735	0.6199560233613155	0.4854595821985921	0.38058042691779204	0.29188743334084755	0.22677187492760834	0.1775877523001403	0.13710019811529667	0.10685035727825906	0.08519218367562162	0.06689264844674717	0.05053173940027037	0.040312716054741515	0.03145513520923683	0.024855779455458644	0.02025109336487407	0.015959013650405703	0.012753016137312096	0.010211774538866798	0.008230087322279056	0.006634271174870507	0.005249816364300044	0.004243474893030888	0.003453353825709081	0.00285324719115988	0.0021898312705420494	0.001811555092025304	0.0014566074250229335	0.0011699409085884828	0.000949600636046762	0.0007675448276833192	0.0006096752323701953	0.0004976307205225118	0.0003979148986934429	0.00030772691194875824	0.00024292130118507902	0.00019612756203161644	0.00014753475476718874	0.00011180207957799777	0.0000854585429286205	0.00006435611996730056	0.00004708777868986383	0.000033640642582066296	0.000023467259566924755	0.000016670320105096768	0.000011061746376725547	7.05450273491233e-6	4.2415610542648085e-6	2.1655383065599503e-6	8.594183304521021e-7
50.79958798030211	59.2035627448642	62.389245820876035	66.41321232218363	67.32404129009453	64.06544248458992	57.05349750093352	47.620000000000005	37.67864185756858	29.004392843487583	21.28496810744975	15.584468109969045	11.77301745213539	8.462144688891954	6.416264552954331	4.8007792249025005	3.624808903032421	2.7554223152851973	2.126280571548847	1.63039019513187	1.233203783926902	0.9383178992409464	0.7413229232568731	0.5610821122975483	0.43934022077146906	0.34436872115091977	0.26443343262205443	0.20535927781930893	0.16080831536954043	0.12399559723279036	0.09664505404741941	0.07694008969598612	0.06039851788099996	0.045563912358516256	0.03625721657651132	0.02832926937643352	0.022368418056296063	0.01815634039457944	0.014293125007301653	0.011403944311451622	0.009127583081664064	0.007347644483435639	0.005921179324025509	0.004687237139136272	0.003776713499981885	0.0030788863356872513	0.002546898790297788	0.0019465880236418753	0.0016156727463070963	0.0012994612023085818	0.0010435398598822344	0.0008476361805253319	0.0006861243123332557	0.000545279702957598	0.00044656908321171775	0.00035719700441542307	0.00027707157663470227	0.00021912163472735256	0.00017691238254305327	0.00013367855125478447	0.00010152424576419635	0.0000779868400252734	0.00005892992703644966	0.00004326406584921379	0.000031109398591057746	0.000021871435950285882	0.000015598557071037352	0.00001039810458382272	6.707560769362612e-6	4.097376860907088e-6	2.142774524659772e-6	8.800180864428388e-7
39.317811844751155	44.052548702471995	45.04080309824813	46.77680210626682	47.5510022687825	46.38587915925568	43.01248692327296	37.67864185756858	31.369999999999997	25.222989790940755	19.17908413219985	14.364771196378118	10.951902477145694	7.911027335741075	5.930364957063454	4.412241481581839	3.3069207329601653	2.5007778239396634	1.924755204734487	1.4754008219139763	1.116918530736454	0.8510559899197221	0.6734330276616474	0.5100800678132735	0.39960944688801525	0.313469172342418	0.2408475341454904	0.18700823425301732	0.14644251156931326	0.11283757592052866	0.08791884404651606	0.06993312375657781	0.054833677151562864	0.041323921785333936	0.03283909338368569	0.0256417980483459	0.020230234227201722	0.01637815137126644	0.01287562721505853	0.01025770538924393	0.008201307447288128	0.006593095378303297	0.005308516683899575	0.004201075350359672	0.003376545059521234	0.002754087149581157	0.002278612221547086	0.0017359176960926991	0.0014433437218283553	0.0011605521844805697	0.000931525673619443	0.0007567398155807684	0.0006128338617409008	0.0004870264212683547	0.0003993435182638547	0.0003195388379071383	0.0002481214592144908	0.00019644756957640127	0.000158518505232183	0.00012002136743203371	0.00009123941820196028	0.0000702338398804768	0.00005315210204975353	0.00003907834698126769	0.000028183905800834124	0.000019876440792891216	0.000014201995063748117	9.485635297208325e-6	6.148484886027212e-6	3.780396526368766e-6	1.9961523709317264e-6	8.307861951718694e-7
31.02210044658466	33.93447292667402	33.814541437730014	34.07654237198486	34.18628526509332	33.56764664088972	31.897678761776817	29.004392843487583	25.222989790940755	21.169999999999998	16.70371925999698	12.873381034783161	9.98832086645691	7.302073868145279	5.431944353807925	4.0281535278868015	2.993031755190538	2.2455492781445994	1.7188955573620213	1.3144601823678028	0.9939450380896475	0.7580622378914031	0.6002070746725271	0.455362823206769	0.3568113495913573	0.2800093126907327	0.2153395673170639	0.1672409416161516	0.13098956318396537	0.10088004853897192	0.07861270095219379	0.06245067335156813	0.048947543459316664	0.03683282917252034	0.02920967638131271	0.022834471711107158	0.01799314649671835	0.014522338968796313	0.011403191698747225	0.009069469653534752	0.007243317621171117	0.005815322629051926	0.004679676234376482	0.0037003521592545194	0.0029677626006625714	0.0024209753999128664	0.0020022294047056764	0.0015221072180400582	0.001266926147049392	0.0010184285494712346	0.0008171255740880346	0.0006638321380781844	0.0005378708721278197	0.00042745173068249907	0.00035107620425416824	0.00028086822922181854	0.00021845021618426068	0.00017306659534465515	0.00013966718568235898	0.00010598828285514057	0.00008066021018536423	0.00006225167270831979	0.00004719402848173144	0.00003475922264790556	0.00002515035231114523	0.000017809965071435484	0.000012750385263123343	8.53622231608195e-6	5.564327666921021e-6	3.447180410513382e-6	1.8401672007557078e-6	7.771584101537698e-7
24.043656301787557	25.944129012653956	25.364029359639446	24.87856827831167	24.442068374749397	23.814752335184405	22.84745432276692	21.28496810744975	19.17908413219985	16.70371925999698	13.700000000000001	10.903567268296637	8.665503170520756	6.463353454917986	4.808006885443738	3.572614897817542	2.6373381425937223	1.9614775973633445	1.4899463675954534	1.133970366883413	0.8556688694418864	0.6521258854772276	0.5167254181937427	0.3922029046806488	0.3078274965831651	0.24197076445143767	0.1864976824741565	0.1449999615765727	0.11372614036702246	0.08762969039290866	0.06835683146234536	0.054325899638552985	0.04259044770782914	0.03205561288390984	0.025408123430563232	0.019869974558364666	0.015659630272031974	0.012613155487328088	0.009897267262616503	0.007864399116802416	0.006278192842577551	0.005035631875798236	0.004050349809752651	0.0032035691205695802	0.002562415221919855	0.002092687981135472	0.0017318774800374516	0.0013115461419097726	0.001094416083214542	0.0008796652465155115	0.0007054759768884805	0.0005733089427200918	0.0004648808515459805	0.00036948227022281767	0.00030400523628883175	0.00024332098490853398	0.0001895390763047253	0.0001503793596286661	0.00012128677391919813	0.000092290199548663	0.00007032605156208037	0.000054429225568178424	0.00004134644454671424	0.00003051034660911779	0.000022161214644379643	0.00001575704815294829	0.000011307007072851713	7.58872827753952e-6	4.976463609075029e-6	3.107498766061604e-6	1.6776902015613346e-6	7.191524807871653e-7
19.11989157220859	20.502728293248154	19.803831013941522	19.016022914846772	18.244288983304088	17.434116523998703	16.60450168109334	15.584468109969045	14.364771196378118	12.873381034783161	10.903567268296637	9.01	7.379616111990714	5.6542654196303515	4.266559908877735	3.20618446533617	2.370140726245428	1.7554286541022837	1.3247496002671442	1.0024829027101612	0.753218101477442	0.5723826828660534	0.4530227647968659	0.34352508514950003	0.26960120639168594	0.21206524003887772	0.16361347003160567	0.12722147840350317	0.09983337712050369	0.07689278422152976	0.05999363892023349	0.0476520210239456	0.03732851812899034	0.028072857417030476	0.02221999949861119	0.01737442913657571	0.013684154557257053	0.010985976886923925	0.008607449872616142	0.006827152939252292	0.005443390168376879	0.004358527363169681	0.0035021826967912943	0.0027690953131528093	0.002206885287698306	0.0018038269852692916	0.001493106331607933	0.0011253144874747104	0.0009414843260260697	0.0007564099728737267	0.0006061429047984224	0.0004926398063325061	0.00039973885991683323	0.0003176724087076339	0.0002618653532787395	0.0002096758380939214	0.00016360066104801623	0.00013000272408976058	0.0001047645839544373	0.00007995936171401094	0.000061014697289845285	0.0000473713796264622	0.00003606515083399861	0.000026669100191408906	0.00001945467328791411	0.000013894740653564263	9.99637980994271e-6	6.7274490759872275e-6	4.440698414431624e-6	2.7967486658587835e-6	1.5281067783024133e-6	6.651681502359603e-7
15.564384622605488	16.652784627319363	16.00520551259772	15.176230423131031	14.3102088628354	13.415237187151503	12.596049916638561	11.77301745213539	10.951902477145694	9.98832086645691	8.665503170520756	7.379616111990714	6.26	4.924512546444462	3.798279345700166	2.90755154224972	2.168709123949328	1.6088263102886002	1.2103148709663598	0.9118791045110366	0.6815149060738424	0.5160052214536694	0.40709447760980394	0.30859542947998875	0.24203079633748836	0.19036795010430493	0.14713925690132887	0.11453045343592139	0.08997668950715093	0.06932515467119114	0.054165780292155984	0.04299283306067386	0.03371699071267851	0.025332509578312908	0.020009238192825334	0.015696754768961554	0.012352834881407407	0.009884325663096818	0.007739409179160916	0.006129188850428012	0.004883467069338895	0.0039056922167064615	0.0031380471998139143	0.002479081860677232	0.00197089074445178	0.0016116176812543779	0.0013334014405309074	0.0010025790852728695	0.0008400106525109489	0.0006747278434615152	0.0005404623346915312	0.00043930132234874005	0.00035675835401777797	0.0002835224620621773	0.0002343472417217208	0.00018753014063843323	0.00014671640181442778	0.00011665338545462461	0.0000940533608637579	0.00007202341312274246	0.00005504522773560296	0.000042902146982783546	0.000032744134753458036	0.00002427495105012088	0.00001778649815878445	0.000012778912551047912	9.21676155057256e-6	6.222688778849141e-6	4.138144088307031e-6	2.6313631430418203e-6	1.4566369257018352e-6	6.444002952912178e-7
11.642430628766574	12.454200653507048	11.960598975465956	11.298425400663982	10.571563228725882	9.803120155941416	9.106201225022811	8.462144688891954	7.911027335741075	7.302073868145279	6.463353454917986	5.6542654196303515	4.924512546444462	4.	3.1459641772672966	2.458424093270727	1.8516277842193947	1.3756509429033563	1.0290082940917828	0.7679288584327837	0.5679643934425521	0.4252712143764154	0.33314087196709385	0.25141898984229494	0.19663700972354137	0.1546217070813176	0.1193338702478544	0.09291180397818347	0.07301981979681646	0.056298486103861456	0.043984201713127946	0.03491524430407472	0.02734687407979317	0.02053376368373875	0.016222978783468497	0.012709766371708536	0.009991360638141461	0.007987960827206072	0.006245827693910588	0.004939497551842706	0.003926954518223415	0.0031359112121335147	0.0025160625865968686	0.001983052769277736	0.001575347797073318	0.0012849520076712515	0.0010600768976844472	0.0007970095166971546	0.0006662373127636837	0.0005343365930582299	0.00042749691178488064	0.00034699385010423015	0.00028137107236145574	0.00022333175423186897	0.00018415680905987597	0.00014730584803999118	0.00011503314050572585	0.00009138237665342922	0.00007360737147959862	0.000056249380211935066	0.000042942489188237244	0.00003339865321438336	0.000025456753738106212	0.000018846370808893796	0.000013780119609570878	9.872619118268542e-6	7.112756931952642e-6	4.795844224143221e-6	3.1788877615097564e-6	2.0128567465940016e-6	1.1078647463822076e-6	4.867535310063857e-7
9.341885328482391	9.98206466848126	9.561235811257284	8.995838342279484	8.359790538920132	7.662063426909075	7.018660202761996	6.416264552954331	5.930364957063454	5.431944353807925	4.808006885443738	4.266559908877735	3.798279345700166	3.1459641772672966	2.5600000000000005	2.0530645808761303	1.5855424047704825	1.2010516313928146	0.9101670492876393	0.6842072433202412	0.5073412765643973	0.3791046035713263	0.2961349584496259	0.2226148070812839	0.17383282820135604	0.1366292940762907	0.10553354626737274	0.08219606451333417	0.06468215004169187	0.049897857661521106	0.03904240636530991	0.03101448137496865	0.024310106056378424	0.018263422707863963	0.014422797784170504	0.011312453670687573	0.008897215348153721	0.007094783942918617	0.005543780934170539	0.004379311427948995	0.003479846837131595	0.002775363128116436	0.0022256526279224443	0.0017545038938791672	0.0013883887245936678	0.0011340698722756557	0.0009360930632284743	0.000699896816834517	0.0005870525611378116	0.00047064184563645197	0.00037620499244088847	0.00030541714264869667	0.00024788043689427945	0.00019671764926939463	0.00016260116482040365	0.00013011135542626077	0.00010182437587585996	0.00008103555828554655	0.00006520498920701606	0.00005001471044761023	0.00003824638004505914	0.00002986197591004538	0.000022822463474426467	0.000016938935170087076	0.00001244958364942915	8.967727426595712e-6	6.480329347454306e-6	4.38351524767654e-6	2.927895499419981e-6	1.8721058327059497e-6	1.0441247972628552e-6	4.6626697841393076e-7
7.141719352363748	7.620928686632412	7.293563028058749	6.85345450617784	6.35689955869082	5.803473704520615	5.289631930398828	4.8007792249025005	4.412241481581839	4.0281535278868015	3.572614897817542	3.20618446533617	2.90755154224972	2.458424093270727	2.0530645808761303	1.6909	1.3350277990388077	1.028627717330654	0.7874315483216638	0.594210938099321	0.4397830540167545	0.32595641655637997	0.25237765048961686	0.18816520922953267	0.14607277773496333	0.11441846959746746	0.08815776072799791	0.06861550000004608	0.05401791498312662	0.04170439158843157	0.03267788430313793	0.025977563616234715	0.020386193876117845	0.015322547395021074	0.012101084216287469	0.009509831322610705	0.007480779184481718	0.005958329760370507	0.004655271415943106	0.0036751023202729735	0.0029185751390788505	0.0023260929106236547	0.001865093285114929	0.0014689046744025779	0.0011606793609981584	0.0009476547353108384	0.0007812693797738752	0.0005832887006685667	0.0004893146066710482	0.0003920016313719361	0.00031310929804922647	0.00025405751033964297	0.0002061649960266738	0.00016351323758757814	0.00013521979653152553	0.0001081448899820753	0.0000846944577372755	0.00006740080146449155	0.00005421428136578822	0.00004162605853068213	0.00003184318319648144	0.00002489444191993308	0.000019041773201996613	0.000014144311257877605	0.000010412849980324034	7.516608458488298e-6	5.436891283888861e-6	3.682276044658002e-6	2.466455525243082e-6	1.5827180436717374e-6	8.869299697546952e-7	3.9837358805586985e-7
5.483947843492682	5.840171275139002	5.578535137289481	5.235105406036521	4.851227929756418	4.419322352877927	4.018635212006825	3.624808903032421	3.3069207329601653	2.993031755190538	2.6373381425937223	2.370140726245428	2.168709123949328	1.8516277842193947	1.5855424047704825	1.3350277990388077	1.082	0.852859262900593	0.665323260069729	0.5088740321451188	0.37946213155425335	0.2810072353453462	0.21664954762760963	0.16036243827558005	0.12376700133484428	0.09654613011370426	0.07407094057974362	0.057524042720014434	0.04526146434550844	0.034949453332996885	0.027414913069557033	0.021813561852466738	0.017137045856869496	0.012892202271225785	0.010186375270837211	0.008017217978884814	0.006310971961100174	0.005021416262886404	0.003923211339698739	0.00309583039146557	0.002457714798160079	0.001957522675660482	0.0015693327639314022	0.0012355032550961788	0.0009742602143456031	0.000795597027950537	0.0006554897612759982	0.000488036680639947	0.00040988527979108225	0.00032814930539691524	0.00026188476663895825	0.00021241156226131118	0.00017237680225070322	0.0001366346505841766	0.00011307076294368634	0.00009041583120568183	0.0000708673029055132	0.00005642662287954421	0.00004534754236748503	0.00003487014796149139	0.000026689978119193077	0.000020900460491358166	0.00001600502258985395	0.000011900918879397897	8.781820389017004e-6	6.354830185800886e-6	4.602795946591979e-6	3.122098538271524e-6	2.098662265395268e-6	1.3527223882627804e-6	7.625414723456736e-7	3.4495604860069565e-7
4.188177554630923	4.455077609802805	4.252679932310605	3.9910181442720676	3.7003630576713125	3.3709451982462593	3.0646551230562995	2.7554223152851973	2.5007778239396634	2.2455492781445994	1.9614775973633445	1.7554286541022837	1.6088263102886002	1.3756509429033563	1.2010516313928146	1.028627717330654	0.852859262900593	0.6892999999999998	0.5495880905144227	0.42823832458809546	0.32363896668177067	0.2408951567794293	0.18575529067642324	0.1368788419289808	0.10502371175697836	0.0815312662283019	0.06207329709496709	0.047989599943572575	0.037655004948897945	0.0290422747927552	0.022773621975102687	0.018120610354006812	0.014235911358444134	0.010711599741714962	0.008466490582543708	0.006669587383589007	0.005250214654549092	0.0041732451239366135	0.003259048434066573	0.002569579960765595	0.0020375158122427216	0.0016211383997285504	0.0012989003036521405	0.0010210145051450946	0.0008038411597579942	0.0006555830933138614	0.0005389388908479736	0.0004006201518845629	0.00033623960814094787	0.00026882300719509257	0.00021425961473580432	0.00017357925511459778	0.00014073806044436897	0.00011141496625555216	0.00009212224841099601	0.00007361749449003515	0.00005767926506026939	0.00004590735554715687	0.0000368503817067744	0.000028331902445861153	0.000021678718256578354	0.000016977367934799304	0.000013001495019619611	9.667214664012729e-6	7.137532639177931e-6	5.167489152232274e-6	3.7440942768908697e-6	2.5407933584145097e-6	1.7098172566616696e-6	1.103663780711958e-6	6.233436622284236e-7	2.82672886819831e-7
3.2402774092023217	3.43978732199036	3.2781449526527426	3.0739933664724353	2.8509669966439155	2.598453433371901	2.366354231664941	2.126280571548847	1.924755204734487	1.7188955573620213	1.4899463675954534	1.3247496002671442	1.2103148709663598	1.0290082940917828	0.9101670492876393	0.7874315483216638	0.665323260069729	0.5495880905144227	0.4493000000000001	0.35762538789353904	0.2754055995846724	0.2074447373366327	0.16097020459502104	0.11863971082024097	0.09077316777848816	0.07021989242414783	0.05300897969936054	0.04073784380902918	0.031824103033230855	0.024485921545786757	0.019178525305285805	0.015252941043338717	0.01198448706548427	0.009020815404635202	0.007133099165348768	0.005627542775799489	0.004431955108840652	0.0035202196652643937	0.0027490774991774086	0.0021665328534202404	0.0017167902539269248	0.0013650277694941262	0.0010934982589703814	0.0008586168769478602	0.0006749626304313489	0.0005500376400388725	0.0004513584120652746	0.00033494815660249037	0.0002810668143367228	0.0002244510682390774	0.00017868386243019037	0.00014461260500819436	0.00011717510389075719	0.0000926526348451471	0.00007657600457921905	0.00006115331899056186	0.00004791413181938886	0.00003812347587430677	0.000030567065068141475	0.000023507271963299575	0.000017984428800876896	0.00001409171388000349	0.000010795210903801826	8.028594962862067e-6	5.934012964089252e-6	4.301167465712281e-6	3.1182548075111136e-6	2.1177604945164524e-6	1.4279229598319823e-6	9.240069093063536e-7	5.236118751356684e-7	2.384091456836667e-7
2.4920546203358205	2.637687910584509	2.506479064927368	2.3456603068442035	2.1748147387587324	1.9831307829195728	1.8117728520499794	1.63039019513187	1.4754008219139763	1.3144601823678028	1.133970366883413	1.0024829027101612	0.9118791045110366	0.7679288584327837	0.6842072433202412	0.594210938099321	0.5088740321451188	0.42823832458809546	0.35762538789353904	0.2917	0.22952999112434797	0.1758706941181764	0.13809398120554603	0.1023395940784827	0.07841895191061031	0.06061217050672739	0.04539141856099756	0.034644686485383325	0.026899356019940833	0.020612767503040995	0.016104560883487357	0.012788915576687354	0.010047542928797778	0.007564734483260328	0.005982494334700935	0.004729902798870556	0.0037281853067601843	0.0029591451424172003	0.0023119580550915756	0.0018218830092108314	0.0014436149029220403	0.001147482407276042	0.0009194854259615426	0.0007216262077231338	0.0005663801108216024	0.00046153273836654245	0.00037829868456812886	0.0002801659461868689	0.00023524614543363051	0.00018770281575331016	0.00014928467069015106	0.00012073640378156265	0.0000978081877631052	0.00007726557051135447	0.00006388439605680614	0.000050983949418110966	0.00003997615350127135	0.000031805437891927394	0.00002547584666192622	0.000019613477120192825	0.000015008925425200588	0.000011777096405773283	9.030084418878946e-6	6.721074099561635e-6	4.977588889098518e-6	3.616650763023904e-6	2.624799089956601e-6	1.7851204913061331e-6	1.207758556407713e-6	7.849327246107003e-7	4.4734438874706105e-7	2.0505951775384384e-7
1.9018463011037696	2.0045641332872375	1.8958364827043015	1.7687137252349792	1.637755044308431	1.492846072728876	1.3683791901327325	1.233203783926902	1.116918530736454	0.9939450380896475	0.8556688694418864	0.753218101477442	0.6815149060738424	0.5679643934425521	0.5073412765643973	0.4397830540167545	0.37946213155425335	0.32363896668177067	0.2754055995846724	0.22952999112434797	0.18499999999999997	0.14457681835087133	0.11544913363093989	0.08645620210863439	0.06671416205238534	0.051758794849514164	0.03852686804794723	0.029212953899620628	0.022517827760300306	0.017159930841468638	0.013344611888541191	0.01057018037640695	0.008291812903802702	0.0062444580741030506	0.004940856882368486	0.003909682089306258	0.003086246139348636	0.002450130228769766	0.0019157606262650367	0.0015105368510787227	0.0011975031562808883	0.0009520103121341912	0.0007631784290774291	0.0005992055603587914	0.00046963935014588385	0.000382947309222358	0.0003138089685571086	0.00023179984333026134	0.00019492122112771312	0.00015543941377482316	0.00012352423659340076	0.00009986161434983221	0.00008088988239925178	0.00006384966958589258	0.00005279231798703878	0.000042132903777293824	0.000033042650347861217	0.00002630316421428563	0.000021034213911245805	0.000016207314439669617	0.000012403787973369765	9.741358132750195e-6	7.473989947287912e-6	5.5651852190350785e-6	4.12860256220118e-6	3.003560276870059e-6	2.181968956212677e-6	1.4853844072512483e-6	1.007440692246828e-6	6.567593628772393e-7	3.758286258484574e-7	1.7311705315401222e-7
1.4497390467580835	1.5237650311895803	1.4376373149849184	1.338508592584075	1.238814676224318	1.1297191990814661	1.038655495264865	0.9383178992409464	0.8510559899197221	0.7580622378914031	0.6521258854772276	0.5723826828660534	0.5160052214536694	0.4252712143764154	0.3791046035713263	0.32595641655637997	0.2810072353453462	0.2408951567794293	0.2074447373366327	0.1758706941181764	0.14457681835087133	0.11570000000000003	0.09420698109829848	0.07180823544154653	0.05614504106872305	0.0439914941171439	0.03275355285272386	0.02478549352230764	0.01900482835771191	0.014411442504482366	0.011144687950638013	0.008786755001970546	0.006872488043069814	0.00516641399474795	0.004082866691208706	0.0032356574703600776	0.0025546534679269876	0.002026907473701994	0.0015855375809476564	0.001250082842545738	0.0009907614899881906	0.0007875066503545925	0.0006315646065649977	0.0004953072810120451	0.00038792661275401775	0.00031600922668021357	0.0002583741107908546	0.00019077060394196764	0.0001602810084581468	0.0001276616802152511	0.0001013348066218686	0.00008182081885396218	0.00006621899320250873	0.00005219203384485174	0.000043123017994320694	0.000034371627563396296	0.000026956098424117554	0.000021434289537756172	0.00001712146661608054	0.000013188757888608328	0.000010087880448625695	7.924176595226397e-6	6.079608004274181e-6	4.526336104420273e-6	3.359685894985361e-6	2.4469101143140115e-6	1.777831828369076e-6	1.2109885601175999e-6	8.227814070065852e-7	5.376416309654848e-7	3.086332929714667e-7	1.426997535755705e-7
1.1515518882021476	1.2068206080778228	1.1353128886017028	1.0552868358902374	0.975990952833359	0.8899295126050548	0.8197597173678735	0.7413229232568731	0.6734330276616474	0.6002070746725271	0.5167254181937427	0.4530227647968659	0.40709447760980394	0.33314087196709385	0.2961349584496259	0.25237765048961686	0.21664954762760963	0.18575529067642324	0.16097020459502104	0.13809398120554603	0.11544913363093989	0.09420698109829848	0.07850000000000001	0.060923474121720875	0.04843673167123304	0.03849865126204864	0.02878440839056714	0.02181068080061553	0.016666948859315762	0.012586439675557259	0.009665677968960517	0.007577873334551434	0.005893945270757345	0.004419261933315495	0.003487291939069511	0.0027602120963449925	0.0021796045783977367	0.0017295437371833426	0.001353228347277721	0.0010671936617595238	0.0008455339670058362	0.0006720274193190351	0.0005390311592336102	0.00042241484805603466	0.00033066173815607825	0.00026908754751305165	0.00021955009257321965	0.00016195884909264434	0.00013596856449705734	0.00010814896884836325	0.00008573241458463955	0.00006912538327815277	0.000055870732593311215	0.00004395805864469899	0.0000362389381056894	0.000028867214373299734	0.00002260526038287112	0.00001796085507290183	0.000014313098387856153	0.000011007706359000533	8.408954374848377e-6	6.595466806561305e-6	5.055248236402514e-6	3.7589368152083235e-6	2.7879254578859896e-6	2.027296859010996e-6	1.472253420322137e-6	1.0023147622663367e-6	6.8054271241095e-7	4.443902559718922e-7	2.549378633220736e-7	1.1781943481891874e-7
0.8692937946228897	0.9101240879410653	0.8573445570007286	0.7972093359277677	0.7376645879951808	0.6731342237665133	0.6199560233613155	0.5610821122975483	0.5100800678132735	0.455362823206769	0.3922029046806488	0.34352508514950003	0.30859542947998875	0.25141898984229494	0.2226148070812839	0.18816520922953267	0.16036243827558005	0.1368788419289808	0.11863971082024097	0.1023395940784827	0.08645620210863439	0.07180823544154653	0.060923474121720875	0.0485	0.03920508542394533	0.03171455792980753	0.023941570436386464	0.018268734175001713	0.013972259158439162	0.010541480294098602	0.008047334008820295	0.006265501951855216	0.004840048071195726	0.0036100086988760053	0.002836806787676396	0.0022437958746389414	0.0017683140009114415	0.0014019310424616843	0.001096626696183964	0.000864363170350604	0.000683925401498973	0.0005433969856842656	0.0004359877425655056	0.00034062895853610156	0.00026692492528769454	0.00021644460270291003	0.0001756808706843624	0.0001300227498725567	0.00010863483161772949	0.00008621046897593536	0.00006822603526229316	0.00005485859416294945	0.00004422152600552708	0.00003469288018385654	0.000028493335413002277	0.000022632844028452147	0.000017685493616837188	0.000013998436046837649	0.000011139107504372664	8.531699629074552e-6	6.499608579595372e-6	5.081280006535312e-6	3.8846159349397e-6	2.8807757300061023e-6	2.1289052442441056e-6	1.544034565120193e-6	1.1185720783906583e-6	7.602783961734329e-7	5.147253610530429e-7	3.350772700342095e-7	1.9152298829253156e-7	8.81714025891137e-8
0.6939236674879319	0.722855476422748	0.6772435129996954	0.6269598990445848	0.5783265497604722	0.5265238289677779	0.4854595821985921	0.43934022077146906	0.39960944688801525	0.3568113495913573	0.3078274965831651	0.26960120639168594	0.24203079633748836	0.19663700972354137	0.17383282820135604	0.14607277773496333	0.12376700133484428	0.10502371175697836	0.09077316777848816	0.07841895191061031	0.06671416205238534	0.05614504106872305	0.04843673167123304	0.03920508542394533	0.0325	0.02672460623593905	0.020467131703835847	0.01578936453728126	0.012141053999257646	0.009182294811544896	0.0069848504276458605	0.005411096923862177	0.004151594188412486	0.0030834248199318147	0.002411352319755709	0.0019005993285171187	0.001496720786670618	0.0011861081033724802	0.0009281179574693263	0.0007321556870533758	0.000579870166752805	0.00046118567540577566	0.0003704570467406536	0.0002897304168607656	0.0002271145706107837	0.0001843240335429254	0.00014962953430835865	0.00011069249722863063	0.00009257357253084928	0.00007346073117560517	0.00005812427060527007	0.00004672708587698586	0.000037662578101027504	0.000029527496432099564	0.000024233574916626076	0.000019249279512737495	0.000015036170094851486	0.000011901086478495841	9.454730170982516e-6	7.237884381307929e-6	5.51054050721637e-6	4.305787599245526e-6	3.290628191758267e-6	2.438635918054521e-6	1.8022147531482885e-6	1.306350094260749e-6	9.462668977490396e-7	6.431098511026766e-7	4.3556105194204846e-7	2.8371841544614445e-7	1.623398043948652e-7	7.484698127224455e-8
0.5496290607120797	0.570828074223525	0.533222308661036	0.4925921213665342	0.4536805234781297	0.4125750184293592	0.38058042691779204	0.34436872115091977	0.313469172342418	0.2800093126907327	0.24197076445143767	0.21206524003887772	0.19036795010430493	0.1546217070813176	0.1366292940762907	0.11441846959746746	0.09654613011370426	0.0815312662283019	0.07021989242414783	0.06061217050672739	0.051758794849514164	0.0439914941171439	0.03849865126204864	0.03171455792980753	0.02672460623593905	0.0225	0.0175105213859142	0.01369825384142316	0.01062348408311194	0.008080351239939877	0.006134551423607058	0.004730205036818929	0.0035980039580529727	0.0026558455346497294	0.002061003071963281	0.0016134249219464	0.0012664416113536978	0.0010013054211525777	0.0007823835305504391	0.0006168672379790652	0.0004883040348601282	0.00038841150666622576	0.00031215438359135495	0.0002440695078894531	0.00019137100371009296	0.0001552298571963504	0.00012580853382489302	0.0000930727596971806	0.00007779196547444428	0.00006167218944748187	0.000048752249892769424	0.000039147156792720256	0.00003151688855737245	0.00002466803720115605	0.000020196207443628333	0.000016032791244641183	0.000012503504966194888	9.886461570472635e-6	7.83397427913301e-6	5.983710339883913e-6	4.547836096891524e-6	3.5457755961070734e-6	2.705704004699629e-6	2.001223765893586e-6	1.4765893287394392e-6	1.0675970033271449e-6	7.724334245278345e-7	5.243792900065226e-7	3.545833797438554e-7	2.3058294346888642e-7	1.3170653256315094e-7	6.062474981230357e-8
0.43167587896858906	0.44577030685252184	0.4134949475382234	0.37954073931280263	0.34808437481561183	0.315623226853612	0.29188743334084755	0.26443343262205443	0.2408475341454904	0.2153395673170639	0.1864976824741565	0.16361347003160567	0.14713925690132887	0.1193338702478544	0.10553354626737274	0.08815776072799791	0.07407094057974362	0.06207329709496709	0.05300897969936054	0.04539141856099756	0.03852686804794723	0.03275355285272386	0.02878440839056714	0.023941570436386464	0.020467131703835847	0.0175105213859142	0.01394	0.011103919958840299	0.008759948090882767	0.006756645844487636	0.005176307551337395	0.004009672572072833	0.0030517009200638967	0.002251593396244909	0.0017386503344251707	0.001356050252810161	0.0010622443180410206	0.0008376018488562762	0.000653822436848465	0.0005153618236616276	0.00040824619589785633	0.0003249907018554658	0.000261549609428106	0.00020482611470520632	0.00016062500724317634	0.00013054302681526634	0.00010592657149483163	0.0000783166297797381	0.00006560325354355864	0.00005204358932137061	0.000041156152627190736	0.0000330654930678446	0.00002664341016746395	0.000020853768581072523	0.00001709237628844856	0.00001356899228773692	0.000010595801401718657	8.38136266880469e-6	6.6360608287313025e-6	5.074812917292608e-6	3.858031222957673e-6	3.012045295832674e-6	2.3002894395111972e-6	1.7022238698560442e-6	1.2581812873953383e-6	9.115539896055184e-7	6.599910099638741e-7	4.4852978322230005e-7	3.0425278622742584e-7	1.9867328923490424e-7	1.1411722561885448e-7	5.2874663370984956e-8
0.34009996963998457	0.3500358372566243	0.32369840639926006	0.29618987755003556	0.270979930075552	0.24523637713002577	0.22677187492760834	0.20535927781930893	0.18700823425301732	0.1672409416161516	0.1449999615765727	0.12722147840350317	0.11453045343592139	0.09291180397818347	0.08219606451333417	0.06861550000004608	0.057524042720014434	0.047989599943572575	0.04073784380902918	0.034644686485383325	0.029212953899620628	0.02478549352230764	0.02181068080061553	0.018268734175001713	0.01578936453728126	0.01369825384142316	0.011103919958840299	0.009034	0.00724702382361915	0.005679368561772273	0.0043983290359764235	0.0034293308638529887	0.002613429839778428	0.0019285014564730304	0.0014810937756770345	0.0011483858605950852	0.000895810902516402	0.0007034278458034818	0.0005473479246261394	0.00043054106601091743	0.0003405631015858102	0.0002710183103658456	0.0002182151170674243	0.0001708340724289063	0.00013408678467615172	0.00010894173681677566	0.00008828325220343086	0.0000653665471706002	0.00005471891762999355	0.000043391569786327155	0.000034303652904960816	0.000027539188927872704	0.00002217539993136674	0.000017335088639665235	0.000014185245989346501	0.000011250520517232541	8.778851343688039e-6	6.93410109182404e-6	5.481135518674747e-6	4.183292562286433e-6	3.17516963072342e-6	2.4746315399415933e-6	1.8872570865451128e-6	1.3940493853351072e-6	1.0286730769023893e-6	7.440428543866665e-7	5.379202607920015e-7	3.652084928127083e-7	2.474768960649167e-7	1.6146746586557753e-7	9.269631741855843e-8	4.293975019151263e-8
0.2706824039681466	0.2775695473452229	0.25561588042681505	0.23298293936716546	0.21253790297289207	0.19191735914968922	0.1775877523001403	0.16080831536954043	0.14644251156931326	0.13098956318396537	0.11372614036702246	0.09983337712050369	0.08997668950715093	0.07301981979681646	0.06468215004169187	0.05401791498312662	0.04526146434550844	0.037655004948897945	0.031824103033230855	0.026899356019940833	0.022517827760300306	0.01900482835771191	0.016666948859315762	0.013972259158439162	0.012141053999257646	0.01062348408311194	0.008759948090882767	0.00724702382361915	0.005937999999999999	0.0047303008717899525	0.003718892461085983	0.002933053778695726	0.0022500301590279866	0.0016683506676768024	0.0012787884525765915	0.0009872762176936787	0.000767736680965385	0.0006002127462282038	0.0004651804826566018	0.00036482286780452247	0.0002879507385022535	0.0002289157699173888	0.00018430494001803682	0.0001442728923728556	0.00011328300566864552	0.00009206521392387333	0.00007456486944977322	0.00005524463299898757	0.00004626347699581169	0.000036684450175601586	0.000028998706945165635	0.000023272630292368265	0.000018735992733970423	0.000014633106958388512	0.000011961721796941962	9.48262250827415e-6	7.3969751601261175e-6	5.838160619832293e-6	4.6065790338117715e-6	3.511322721592384e-6	2.661839822580805e-6	2.072146811311043e-6	1.5788197498462088e-6	1.1644985244307027e-6	8.584990318560522e-7	6.202125554660451e-7	4.47917524553301e-7	3.0389287320342274e-7	2.0587776261388773e-7	1.3434699939720573e-7	7.71867418855166e-8	3.580068678017223e-8
0.21168408680373235	0.21648495794833422	0.19888151795772685	0.1808168092195127	0.16457477593325315	0.1483040593623463	0.13710019811529667	0.12399559723279036	0.11283757592052866	0.10088004853897192	0.08762969039290866	0.07689278422152976	0.06932515467119114	0.056298486103861456	0.049897857661521106	0.04170439158843157	0.034949453332996885	0.0290422747927552	0.024485921545786757	0.020612767503040995	0.017159930841468638	0.014411442504482366	0.012586439675557259	0.010541480294098602	0.009182294811544896	0.008080351239939877	0.006756645844487636	0.005679368561772273	0.0047303008717899525	0.003848	0.0030721514392879215	0.002456413438912053	0.001901569342836655	0.0014206797816082794	0.001088820844072653	0.000837313290257564	0.00064907787075634	0.0005048756622295664	0.0003890506334304273	0.00030363846186881637	0.00023863537754305268	0.00018923247711068807	0.00015215223326239057	0.00011895268662171323	0.00009344739456518954	0.00007589279677996895	0.0000613810606750411	0.00004555159731144531	0.000038122778153979755	0.000030221946758387353	0.000023887333082946387	0.000019158725909339222	0.000015414792908618705	0.00001202502544085808	9.810805724433781e-6	7.771923635802994e-6	6.056710937365591e-6	4.773603895596262e-6	3.759229495534324e-6	2.8582356500552184e-6	2.1625265645823007e-6	1.6793825123411203e-6	1.2771978997325534e-6	9.396810595536194e-7	6.910580901594621e-7	4.978256080935494e-7	3.5875961843660325e-7	2.429915214134173e-7	1.6426328164199886e-7	1.069694474175403e-7	6.134054614283019e-8	2.8404103434837374e-8
0.16780719033873592	0.1710038153211439	0.15643718815062618	0.1416149221551889	0.1284830715660106	0.11549303300351461	0.10685035727825906	0.09664505404741941	0.08791884404651606	0.07861270095219379	0.06835683146234536	0.05999363892023349	0.054165780292155984	0.043984201713127946	0.03904240636530991	0.03267788430313793	0.027414913069557033	0.022773621975102687	0.019178525305285805	0.016104560883487357	0.013344611888541191	0.011144687950638013	0.009665677968960517	0.008047334008820295	0.0069848504276458605	0.006134551423607058	0.005176307551337395	0.0043983290359764235	0.003718892461085983	0.0030721514392879215	0.0025040000000000006	0.0020325755508800577	0.001596530198669993	0.0012080038839594439	0.0009315043235938801	0.0007180314870692239	0.0005573141070792343	0.00043247277883842674	0.0003319387671712078	0.00025794962772976004	0.0002018761536274476	0.00015958944570036628	0.00012806345635105404	0.00009999028878185926	0.00007852608326064722	0.00006376418042094273	0.00005154064223570648	0.000038284128086045434	0.00003205759131880682	0.000025421150299892865	0.000020098727157405832	0.000016120671307667646	0.000012973286918721586	0.000010114974011798582	8.248868305940314e-6	6.5317982742799725e-6	5.091804542157545e-6	4.010195776945693e-6	3.1538641336814962e-6	2.3956783024377416e-6	1.8106086156798976e-6	1.4049570711394431e-6	1.067659677449999e-6	7.844158806827346e-7	5.763713660701097e-7	4.1488759311228156e-7	2.985975098157892e-7	2.020992246969887e-7	1.3662889594666167e-7	8.90350226830127e-8	5.1139563819153814e-8	2.373480043081195e-8
0.135949539274115	0.13813103257332515	0.1259007702747343	0.11360082691314206	0.10276898398669894	0.09213151856659103	0.08519218367562162	0.07694008969598612	0.06993312375657781	0.06245067335156813	0.054325899638552985	0.0476520210239456	0.04299283306067386	0.03491524430407472	0.03101448137496865	0.025977563616234715	0.021813561852466738	0.018120610354006812	0.015252941043338717	0.012788915576687354	0.01057018037640695	0.008786755001970546	0.007577873334551434	0.006265501951855216	0.005411096923862177	0.004730205036818929	0.004009672572072833	0.0034293308638529887	0.002933053778695726	0.002456413438912053	0.0020325755508800577	0.0016850000000000003	0.0013413074895226814	0.0010304093345964332	0.0008024884789144303	0.0006214549888010772	0.000484460343620143	0.00037607039619326244	0.00028781167236100234	0.00022278127371178186	0.00017350184794220132	0.00013659441551593646	0.00010921670915562851	0.00008510729001250846	0.000066768288516906	0.00005417795668044277	0.000043768573089689594	0.00003251957437026945	0.000027251883284603266	0.000021618383035723848	0.00001709863677282714	0.000013717858905844018	0.000011042535653813707	8.60677430348895e-6	7.011875890341162e-6	5.554753578876472e-6	4.328390425829533e-6	3.4090200200523306e-6	2.675978320874307e-6	2.0297957524062597e-6	1.5322362789366588e-6	1.1869319426968672e-6	9.009270629969999e-7	6.606015297979478e-7	4.8467003764834e-7	3.479095621837349e-7	2.499959618375065e-7	1.6895142843103167e-7	1.1401825997516618e-7	7.417620875728655e-8	4.254963289026728e-8	1.972945381488322e-8
0.10884880507955016	0.1101928062160033	0.09999850416172615	0.08978301634912705	0.0809124704563807	0.07231089236061158	0.06689264844674717	0.06039851788099996	0.054833677151562864	0.048947543459316664	0.04259044770782914	0.03732851812899034	0.03371699071267851	0.02734687407979317	0.024310106056378424	0.020386193876117845	0.017137045856869496	0.014235911358444134	0.01198448706548427	0.010047542928797778	0.008291812903802702	0.006872488043069814	0.005893945270757345	0.004840048071195726	0.004151594188412486	0.0035980039580529727	0.0030517009200638967	0.002613429839778428	0.0022500301590279866	0.001901569342836655	0.001596530198669993	0.0013413074895226814	0.00109	0.0008504799297819274	0.0006711630630135369	0.0005253031919334552	0.0004129341714526437	0.00032183450909711766	0.0002464769731525664	0.00019045590301023708	0.00014780088900039496	0.0001159109817098018	0.00009231393416600907	0.0000717377687917997	0.00005619608845730079	0.00004553728244848141	0.00003675574383213731	0.00002733551729938615	0.000022917284738056976	0.00001819241188333782	0.000014400673697474532	0.000011560507873594935	9.313774179717055e-6	7.26092622520061e-6	5.918584542880667e-6	4.688042921259188e-6	3.6571156641527782e-6	2.8791866443164504e-6	2.2594958504566208e-6	1.7134347460677466e-6	1.2927481826577677e-6	1.0012837019835883e-6	7.597554452355184e-7	5.565682964390902e-7	4.080831510610998e-7	2.929085908711204e-7	2.1019101407641723e-7	1.4196681962714258e-7	9.583589638477335e-8	6.241044194897964e-8	3.587535849287443e-8	1.6681493360279453e-8
0.08359784189801381	0.08438982652071765	0.07628151590186807	0.06824360283448402	0.061310156273648546	0.05463498343597967	0.05053173940027037	0.045563912358516256	0.041323921785333936	0.03683282917252034	0.03205561288390984	0.028072857417030476	0.025332509578312908	0.02053376368373875	0.018263422707863963	0.015322547395021074	0.012892202271225785	0.010711599741714962	0.009020815404635202	0.007564734483260328	0.0062444580741030506	0.00516641399474795	0.004419261933315495	0.0036100086988760053	0.0030834248199318147	0.0026558455346497294	0.002251593396244909	0.0019285014564730304	0.0016683506676768024	0.0014206797816082794	0.0012080038839594439	0.0010304093345964332	0.0008504799297819274	0.000677	0.0005414074580252864	0.0004282685063163516	0.00034024512827331925	0.0002668204954560314	0.00020465865890460387	0.00015793158414966943	0.00012200566655304687	0.00009515351095257515	0.0000752665410216384	0.00005822545977490586	0.00004544781849687796	0.00003670761025493268	0.000029573175478632547	0.000021973163251539875	0.00001842807232382379	0.000014632694478948912	0.000011588326679260425	9.308281378185176e-6	7.504601330048805e-6	5.851540781375274e-6	4.768241308992373e-6	3.780226897554569e-6	2.9494528442679236e-6	2.323428074292496e-6	1.820742151006497e-6	1.379677399142955e-6	1.0401832094990714e-6	8.047446938750879e-7	6.101834036532722e-7	4.46268130963769e-7	3.268634530145214e-7	2.340382146150468e-7	1.6769870556707613e-7	1.1310767365266847e-7	7.623861184303511e-8	4.95805066333934e-8	2.8478049595288155e-8	1.323753740841027e-8
0.06728512489146646	0.06783733091954332	0.06124201747495843	0.05473605247896275	0.04910083864660123	0.04367355492609236	0.040312716054741515	0.03625721657651132	0.03283909338368569	0.02920967638131271	0.025408123430563232	0.02221999949861119	0.020009238192825334	0.016222978783468497	0.014422797784170504	0.012101084216287469	0.010186375270837211	0.008466490582543708	0.007133099165348768	0.005982494334700935	0.004940856882368486	0.004082866691208706	0.003487291939069511	0.002836806787676396	0.002411352319755709	0.002061003071963281	0.0017386503344251707	0.0014810937756770345	0.0012787884525765915	0.001088820844072653	0.0009315043235938801	0.0008024884789144303	0.0006711630630135369	0.0005414074580252864	0.00044200000000000006	0.0003539116022251811	0.0002851534592711125	0.00022626563260331816	0.00017492969023253486	0.0001356460276225759	0.00010486201551574219	0.00008166531788068328	0.00006432546350887374	0.000049575147104287775	0.0000385913673875599	0.000031029931688590695	0.000024913133246428018	0.000018499901772908682	0.000015494883269578993	0.000012297052462666446	9.737987464556116e-6	7.821198396034303e-6	6.30561411328711e-6	4.914494570302274e-6	3.997888948893558e-6	3.1715432760350544e-6	2.472555146424418e-6	1.9476278312004356e-6	1.5229523269949784e-6	1.151305597983471e-6	8.665130147541525e-7	6.684686942451332e-7	5.05881844485304e-7	3.6882781695936325e-7	2.693409532945965e-7	1.9188290726722027e-7	1.37086356745514e-7	9.219157330194546e-8	6.187754465456348e-8	4.005911622490695e-8	2.2907154967047144e-8	1.0602988313217073e-8
0.053184247311922936	0.05348216370122454	0.04814888301734037	0.04285783338640611	0.03833881061840715	0.0340359617316891	0.03145513520923683	0.02832926937643352	0.0256417980483459	0.022834471711107158	0.019869974558364666	0.01737442913657571	0.015696754768961554	0.012709766371708536	0.011312453670687573	0.009509831322610705	0.008017217978884814	0.006669587383589007	0.005627542775799489	0.004729902798870556	0.003909682089306258	0.0032356574703600776	0.0027602120963449925	0.0022437958746389414	0.0019005993285171187	0.0016134249219464	0.001356050252810161	0.0011483858605950852	0.0009872762176936787	0.000837313290257564	0.0007180314870692239	0.0006214549888010772	0.0005253031919334552	0.0004282685063163516	0.0003539116022251811	0.00029000000000000006	0.00023619994616958136	0.0001898378804840073	0.0001484388478847697	0.00011603696314115925	0.00009010102608698588	0.00007028258651635419	0.0000552769781720161	0.00004246315561597443	0.00003298988406455002	0.00002638476792247625	0.000021077801853422523	0.000015662734366275306	0.000013077976076697763	0.000010368485972559904	8.208908008871925e-6	6.589875560557598e-6	5.313710913631406e-6	4.139234216540408e-6	3.367493991826051e-6	2.6679880101581106e-6	2.0829726529361443e-6	1.6376962151410347e-6	1.280439197522366e-6	9.667683900826955e-7	7.266150398534526e-7	5.601343235333005e-7	4.234248389477228e-7	3.080818890057401e-7	2.2449108060443715e-7	1.5987322035897806e-7	1.1383703360846748e-7	7.642745981462991e-8	5.127084496073723e-8	3.321624011919263e-8	1.9042042086909153e-8	8.845866691059742e-9
0.042619057907406964	0.04275918443803585	0.038357898014751146	0.03402986407987776	0.030358329934994766	0.026884341935631377	0.024855779455458644	0.022368418056296063	0.020230234227201722	0.01799314649671835	0.015659630272031974	0.013684154557257053	0.012352834881407407	0.009991360638141461	0.008897215348153721	0.007480779184481718	0.006310971961100174	0.005250214654549092	0.004431955108840652	0.0037281853067601843	0.003086246139348636	0.0025546534679269876	0.0021796045783977367	0.0017683140009114415	0.001496720786670618	0.0012664416113536978	0.0010622443180410206	0.000895810902516402	0.000767736680965385	0.00064907787075634	0.0005573141070792343	0.000484460343620143	0.0004129341714526437	0.00034024512827331925	0.0002851534592711125	0.00023619994616958136	0.00019700000000000002	0.0001597711124249969	0.00012643110064921887	0.00009977430900949495	0.00007789957904724666	0.000060897115777657904	0.00004776944736066223	0.000036599442067029595	0.0000283331431611976	0.000022510223881543004	0.000017891636738941492	0.000013252539427408521	0.000011033606628437017	8.733043513932767e-6	6.908318068104049e-6	5.544787619342791e-6	4.472868983397024e-6	3.484936811611645e-6	2.8351312564910598e-6	2.2486387410455795e-6	1.7567795845896712e-6	1.382519021796951e-6	1.0798627005500016e-6	8.150709069880266e-7	6.123654618834373e-7	4.7170217696861164e-7	3.5642540727647434e-7	2.589379242586497e-7	1.884977616145808e-7	1.3391041735550358e-7	9.517536204889574e-8	6.378966355344496e-8	4.271464417719178e-8	2.7627610772052223e-8	1.582604745642976e-8	7.350437335076033e-9
0.03493753495638713	0.03503813387997039	0.03144706904419838	0.027905217663924287	0.024870595151176404	0.021986716566263838	0.02025109336487407	0.01815634039457944	0.01637815137126644	0.014522338968796313	0.012613155487328088	0.010985976886923925	0.009884325663096818	0.007987960827206072	0.007094783942918617	0.005958329760370507	0.005021416262886404	0.0041732451239366135	0.0035202196652643937	0.0029591451424172003	0.002450130228769766	0.002026907473701994	0.0017295437371833426	0.0014019310424616843	0.0011861081033724802	0.0010013054211525777	0.0008376018488562762	0.0007034278458034818	0.0006002127462282038	0.0005048756622295664	0.00043247277883842674	0.00037607039619326244	0.00032183450909711766	0.0002668204954560314	0.00022626563260331816	0.0001898378804840073	0.0001597711124249969	0.00013261	0.00010614489772197412	0.00008483562224991747	0.00006685441608410214	0.00005259506171659698	0.00004130397933520243	0.000031641481512484186	0.00002447847124340572	0.000019313342898474456	0.000015259567671374464	0.000011279901717073226	9.33832509773284e-6	7.36989021143346e-6	5.82005501059765e-6	4.665771683130913e-6	3.761678089758686e-6	2.9302635037442184e-6	2.3810317230198597e-6	1.8900397814720143e-6	1.4764106197245196e-6	1.1621787399872808e-6	9.071266454551117e-7	6.834892477832867e-7	5.129710919274422e-7	3.942237093178599e-7	2.974342059693877e-7	2.1549325755244748e-7	1.5637341294694684e-7	1.1053813075787053e-7	7.829012383523312e-8	5.229737787806666e-8	3.483219592906951e-8	2.239566081053825e-8	1.2751701137450632e-8	5.88730667389131e-9
0.027802221124642514	0.02784144261982347	0.024945360323897575	0.022089575335278232	0.01964954006365552	0.01733868126023748	0.015959013650405703	0.014293125007301653	0.01287562721505853	0.011403191698747225	0.009897267262616503	0.008607449872616142	0.007739409179160916	0.006245827693910588	0.005543780934170539	0.004655271415943106	0.003923211339698739	0.003259048434066573	0.0027490774991774086	0.0023119580550915756	0.0019157606262650367	0.0015855375809476564	0.001353228347277721	0.001096626696183964	0.0009281179574693263	0.0007823835305504391	0.000653822436848465	0.0005473479246261394	0.0004651804826566018	0.0003890506334304273	0.0003319387671712078	0.00028781167236100234	0.0002464769731525664	0.00020465865890460387	0.00017492969023253486	0.0001484388478847697	0.00012643110064921887	0.00010614489772197412	0.00008673999999999999	0.00007014400598772752	0.00005598016554235629	0.00004448916634516792	0.00003513534289671387	0.000027013691745122714	0.000020941574156859594	0.00001644480390293508	0.000012928155652508093	9.537896038050707e-6	7.846860191047167e-6	6.1693182474743615e-6	4.85869680499669e-6	3.887129153249395e-6	3.130868077501049e-6	2.4374756674639194e-6	1.9795489479241757e-6	1.5718288015738723e-6	1.2288503219083487e-6	9.67481217959355e-7	7.549719054184541e-7	5.684613527487413e-7	4.264113063306716e-7	3.273969675595279e-7	2.468487276111031e-7	1.7851185820274826e-7	1.2928931531954648e-7	9.114994183141112e-8	6.436426235492618e-8	4.289008336570294e-8	2.848081038577172e-8	1.8259428833824463e-8	1.0376294903282557e-8	4.7839703412597694e-9
0.022403205293261154	0.02240980556966295	0.02005256497153051	0.017730578279889844	0.01574692070948014	0.013871048132226399	0.012753016137312096	0.011403944311451622	0.01025770538924393	0.009069469653534752	0.007864399116802416	0.006827152939252292	0.006129188850428012	0.004939497551842706	0.004379311427948995	0.0036751023202729735	0.00309583039146557	0.002569579960765595	0.0021665328534202404	0.0018218830092108314	0.0015105368510787227	0.001250082842545738	0.0010671936617595238	0.000864363170350604	0.0007321556870533758	0.0006168672379790652	0.0005153618236616276	0.00043054106601091743	0.00036482286780452247	0.00030363846186881637	0.00025794962772976004	0.00022278127371178186	0.00019045590301023708	0.00015793158414966943	0.0001356460276225759	0.00011603696314115925	0.00009977430900949495	0.00008483562224991747	0.00007014400598772752	0.000058009999999999995	0.00004676370873018824	0.000037636871722155916	0.00002998359925464777	0.000023213510008219145	0.000018085835614334397	0.000014166802905995724	0.000011098879984409825	8.176761938686138e-6	6.680361067942666e-6	5.227360781312981e-6	4.100688388882716e-6	3.270252453537271e-6	2.6288237213650366e-6	2.0443970396485835e-6	1.6585677575709615e-6	1.3175045876252127e-6	1.030591689051617e-6	8.118782899451214e-7	6.334070345925459e-7	4.7671198348970636e-7	3.575015075648812e-7	2.7425434078078314e-7	2.066866681646913e-7	1.4921782939683858e-7	1.0788743143264947e-7	7.582814827601654e-8	5.339418536276525e-8	3.54897268976047e-8	2.348278502185414e-8	1.4998561717140574e-8	8.49687272847949e-9	3.9068672667046905e-9
0.01814771686580984	0.018120618216129314	0.01616992523367041	0.01425553862211158	0.012630666950148564	0.011102437620480273	0.010211774538866798	0.009127583081664064	0.008201307447288128	0.007243317621171117	0.006278192842577551	0.005443390168376879	0.004883467069338895	0.003926954518223415	0.003479846837131595	0.0029185751390788505	0.002457714798160079	0.0020375158122427216	0.0017167902539269248	0.0014436149029220403	0.0011975031562808883	0.0009907614899881906	0.0008455339670058362	0.000683925401498973	0.000579870166752805	0.0004883040348601282	0.00040824619589785633	0.0003405631015858102	0.0002879507385022535	0.00023863537754305268	0.0002018761536274476	0.00017350184794220132	0.00014780088900039496	0.00012200566655304687	0.00010486201551574219	0.00009010102608698588	0.00007789957904724666	0.00006685441608410214	0.00005598016554235629	0.00004676370873018824	0.000038599999999999996	0.00003138668377131866	0.000025305336112135204	0.000019801429458268036	0.000015557388816367564	0.00001220925985746776	9.567543409923628e-6	7.05184264425119e-6	5.729440162294212e-6	4.463798059742717e-6	3.486601356198106e-6	2.769878773007943e-6	2.220728344524605e-6	1.7245414885655674e-6	1.397962369832642e-6	1.1106543378541405e-6	8.696036274529088e-7	6.85719988258799e-7	5.352242747346836e-7	4.0313545879517297e-7	3.0252088290625835e-7	2.3219873042962326e-7	1.7509443628687223e-7	1.2636509483414624e-7	9.134925917053811e-8	6.413807263460786e-8	4.5093808734290227e-8	2.993404830576282e-8	1.9775840518428143e-8	1.2611721625542229e-8	7.140675970568495e-9	3.2830856422432548e-9
0.014720613317242438	0.014686336501225132	0.013093949659649261	0.011530017832734416	0.010202936168498117	0.008956282550273502	0.008230087322279056	0.007347644483435639	0.006593095378303297	0.005815322629051926	0.005035631875798236	0.004358527363169681	0.0039056922167064615	0.0031359112121335147	0.002775363128116436	0.0023260929106236547	0.001957522675660482	0.0016211383997285504	0.0013650277694941262	0.001147482407276042	0.0009520103121341912	0.0007875066503545925	0.0006720274193190351	0.0005433969856842656	0.00046118567540577566	0.00038841150666622576	0.0003249907018554658	0.0002710183103658456	0.0002289157699173888	0.00018923247711068807	0.00015958944570036628	0.00013659441551593646	0.0001159109817098018	0.00009515351095257515	0.00008166531788068328	0.00007028258651635419	0.000060897115777657904	0.00005259506171659698	0.00004448916634516792	0.000037636871722155916	0.00003138668377131866	0.000026170000000000002	0.00002125984519199492	0.000016845111788140795	0.00001338620043287336	0.000010554952514609328	8.291692472762555e-6	6.134154850499312e-6	4.958635774310697e-6	3.84735191632209e-6	2.9906005496973033e-6	2.3634161760848303e-6	1.8866278364320516e-6	1.4608183720785792e-6	1.1810310364792459e-6	9.374132562200858e-7	7.339253020035283e-7	5.787383502610399e-7	4.517119145241148e-7	3.401238911693104e-7	2.552264753356112e-7	1.9579885144000257e-7	1.4762056660589933e-7	1.063886621078283e-7	7.678627981700586e-8	5.3769130329866306e-8	3.769095573377081e-8	2.4955112562511235e-8	1.6424793167234638e-8	1.0432421411053984e-8	5.887498208637494e-9	2.699028349363418e-9
0.011942645111628439	0.011903116468537343	0.01059951018439041	0.009318577657929664	0.008235038511405576	0.007220123154643673	0.006634271174870507	0.005921179324025509	0.005308516683899575	0.004679676234376482	0.004050349809752651	0.0035021826967912943	0.0031380471998139143	0.0025160625865968686	0.0022256526279224443	0.001865093285114929	0.0015693327639314022	0.0012989003036521405	0.0010934982589703814	0.0009194854259615426	0.0007631784290774291	0.0006315646065649977	0.0005390311592336102	0.0004359877425655056	0.0003704570467406536	0.00031215438359135495	0.000261549609428106	0.0002182151170674243	0.00018430494001803682	0.00015215223326239057	0.00012806345635105404	0.00010921670915562851	0.00009231393416600907	0.0000752665410216384	0.00006432546350887374	0.0000552769781720161	0.00004776944736066223	0.00004130397933520243	0.00003513534289671387	0.00002998359925464777	0.000025305336112135204	0.00002125984519199492	0.000017729999999999998	0.000014173603378729736	0.000011419233638547555	9.091113809679574e-6	7.191354541418184e-6	5.3620858093017965e-6	4.331718933826447e-6	3.3574346637706436e-6	2.6023983690415446e-6	2.0475280978944694e-6	1.627378212166093e-6	1.2557553237859862e-6	1.0117737974990362e-6	8.01558720259791e-7	6.272965755883847e-7	4.943014694189969e-7	3.856765803228207e-7	2.9023384319285425e-7	2.1773291216803795e-7	1.6694598854230856e-7	1.258367688970061e-7	9.053907709616834e-8	6.522697934219417e-8	4.5551837055788886e-8	3.181390040928506e-8	2.1000491539160695e-8	1.3766132952889783e-8	8.707150562571935e-9	4.89927445822136e-9	2.2405133749618703e-9
0.00956073567660927	0.009511447654459514	0.008438887594399327	0.007394020028979457	0.006518172502051464	0.0057031222383956475	0.005249816364300044	0.004687237139136272	0.004201075350359672	0.0037003521592545194	0.0032035691205695802	0.0027690953131528093	0.002479081860677232	0.001983052769277736	0.0017545038938791672	0.0014689046744025779	0.0012355032550961788	0.0010210145051450946	0.0008586168769478602	0.0007216262077231338	0.0005992055603587914	0.0004953072810120451	0.00042241484805603466	0.00034062895853610156	0.0002897304168607656	0.0002440695078894531	0.00020482611470520632	0.0001708340724289063	0.0001442728923728556	0.00011895268662171323	0.00009999028878185926	0.00008510729001250846	0.0000717377687917997	0.00005822545977490586	0.000049575147104287775	0.00004246315561597443	0.000036599442067029595	0.000031641481512484186	0.000027013691745122714	0.000023213510008219145	0.000019801429458268036	0.000016845111788140795	0.000014173603378729736	0.000011649999999999999	9.443475068829142e-6	7.605391295062034e-6	6.076520120982783e-6	4.56743034292712e-6	3.6965156776338586e-6	2.865867074630166e-6	2.2158110894364963e-6	1.7356148440375022e-6	1.3724908861273283e-6	1.055037806284707e-6	8.468232058701841e-7	6.695155297039568e-7	5.233151982268282e-7	4.1253157256366415e-7	3.218170339351443e-7	2.4254342938747776e-7	1.822243018104564e-7	1.399381743864534e-7	1.0566046832776063e-7	7.609938092049106e-8	5.491385200096856e-8	3.8350804184008075e-8	2.6790572446326628e-8	1.7682654950258767e-8	1.158650179769796e-8	7.3230744792062355e-9	4.120493344079644e-9	1.8847450587969515e-9
0.0077004853613415435	0.007669156088263432	0.006826781436899713	0.005996464234275604	0.005291370300188584	0.004630191209126031	0.004243474893030888	0.003776713499981885	0.003376545059521234	0.0029677626006625714	0.002562415221919855	0.002206885287698306	0.00197089074445178	0.001575347797073318	0.0013883887245936678	0.0011606793609981584	0.0009742602143456031	0.0008038411597579942	0.0006749626304313489	0.0005663801108216024	0.00046963935014588385	0.00038792661275401775	0.00033066173815607825	0.00026692492528769454	0.0002271145706107837	0.00019137100371009296	0.00016062500724317634	0.00013408678467615172	0.00011328300566864552	0.00009344739456518954	0.00007852608326064722	0.000066768288516906	0.00005619608845730079	0.00004544781849687796	0.0000385913673875599	0.00003298988406455002	0.0000283331431611976	0.00002447847124340572	0.000020941574156859594	0.000018085835614334397	0.000015557388816367564	0.00001338620043287336	0.000011419233638547555	9.443475068829142e-6	7.879999999999999e-6	6.388279561448084e-6	5.155878403502539e-6	3.929192606754116e-6	3.1850135054852272e-6	2.473678250711069e-6	1.9099766758975243e-6	1.4881619792117297e-6	1.1685229683516531e-6	8.927896203093019e-7	7.108759088203384e-7	5.58878951763286e-7	4.3506940530822963e-7	3.4164194504282413e-7	2.661657147114099e-7	2.0008523380648112e-7	1.5015504713247087e-7	1.150993978045047e-7	8.681640503265353e-8	6.237095270132093e-8	4.484324920670811e-8	3.117244265389837e-8	2.1658877916515787e-8	1.422893132780762e-8	9.251019420669861e-9	5.794184314812191e-9	3.2314404694374324e-9	1.464626422682825e-9
0.0063497883650560985	0.006309371489136935	0.005589376687910531	0.004887578910913824	0.004300247156198198	0.003754887808061685	0.003453353825709081	0.0030788863356872513	0.002754087149581157	0.0024209753999128664	0.002092687981135472	0.0018038269852692916	0.0016116176812543779	0.0012849520076712515	0.0011340698722756557	0.0009476547353108384	0.000795597027950537	0.0006555830933138614	0.0005500376400388725	0.00046153273836654245	0.000382947309222358	0.00031600922668021357	0.00026908754751305165	0.00021644460270291003	0.0001843240335429254	0.0001552298571963504	0.00013054302681526634	0.00010894173681677566	0.00009206521392387333	0.00007589279677996895	0.00006376418042094273	0.00005417795668044277	0.00004553728244848141	0.00003670761025493268	0.000031029931688590695	0.00002638476792247625	0.000022510223881543004	0.000019313342898474456	0.00001644480390293508	0.000014166802905995724	0.00001220925985746776	0.000010554952514609328	9.091113809679574e-6	7.605391295062034e-6	6.388279561448084e-6	5.33e-6	4.335671521012255e-6	3.345891559789465e-6	2.745134039847684e-6	2.151431476167846e-6	1.670764499077395e-6	1.3050214446207748e-6	1.0245017062465609e-6	7.818870647901474e-7	6.207088151743107e-7	4.866384625144965e-7	3.7793047845747247e-7	2.964146317118121e-7	2.306440808409124e-7	1.7358794302881724e-7	1.3044532963428787e-7	1.0019406350145864e-7	7.573991284762688e-8	5.450764341831241e-8	3.9292836983332156e-8	2.735021138034387e-8	1.9023948218417327e-8	1.2507612705696744e-8	8.13993807151283e-9	5.102389095483319e-9	2.8508493493292894e-9	1.2947974959539674e-9
0.005310975959339385	0.0052665345375759775	0.00464553672958797	0.004046004805132692	0.00355010487959685	0.0030933510478010056	0.00285324719115988	0.002546898790297788	0.002278612221547086	0.0020022294047056764	0.0017318774800374516	0.001493106331607933	0.0013334014405309074	0.0010600768976844472	0.0009360930632284743	0.0007812693797738752	0.0006554897612759982	0.0005389388908479736	0.0004513584120652746	0.00037829868456812886	0.0003138089685571086	0.0002583741107908546	0.00021955009257321965	0.0001756808706843624	0.00014962953430835865	0.00012580853382489302	0.00010592657149483163	0.00008828325220343086	0.00007456486944977322	0.0000613810606750411	0.00005154064223570648	0.000043768573089689594	0.00003675574383213731	0.000029573175478632547	0.000024913133246428018	0.000021077801853422523	0.000017891636738941492	0.000015259567671374464	0.000012928155652508093	0.000011098879984409825	9.567543409923628e-6	8.291692472762555e-6	7.191354541418184e-6	6.076520120982783e-6	5.155878403502539e-6	4.335671521012255e-6	3.65e-6	2.8214432772491437e-6	2.345357030871195e-6	1.8575858486598288e-6	1.453201651390429e-6	1.1395736118000567e-6	8.952043512990821e-7	6.830252397909605e-7	5.404756201934787e-7	4.2220439848564833e-7	3.2658162314306076e-7	2.554915514766632e-7	1.9842841942931896e-7	1.4947841229680757e-7	1.1248640962116336e-7	8.660635946711268e-8	6.564282143599262e-8	4.737790408691579e-8	3.428200084560926e-8	2.392530609092326e-8	1.6690402506082838e-8	1.0998000762122563e-8	7.175001857915115e-9	4.506608026072767e-9	2.5236471371964617e-9	1.148531060656887e-9
0.004032399128641953	0.00400798809610528	0.0035576754954063463	0.0031139845961075134	0.0027394632025985865	0.002390131691598364	0.0021898312705420494	0.0019465880236418753	0.0017359176960926991	0.0015221072180400582	0.0013115461419097726	0.0011253144874747104	0.0010025790852728695	0.0007970095166971546	0.000699896816834517	0.0005832887006685667	0.000488036680639947	0.0004006201518845629	0.00033494815660249037	0.0002801659461868689	0.00023179984333026134	0.00019077060394196764	0.00016195884909264434	0.0001300227498725567	0.00011069249722863063	0.0000930727596971806	0.0000783166297797381	0.0000653665471706002	0.00005524463299898757	0.00004555159731144531	0.000038284128086045434	0.00003251957437026945	0.00002733551729938615	0.000021973163251539875	0.000018499901772908682	0.000015662734366275306	0.000013252539427408521	0.000011279901717073226	9.537896038050707e-6	8.176761938686138e-6	7.05184264425119e-6	6.134154850499312e-6	5.3620858093017965e-6	4.56743034292712e-6	3.929192606754116e-6	3.345891559789465e-6	2.8214432772491437e-6	2.2899999999999997e-6	1.8882547148361486e-6	1.5121289405346926e-6	1.192838733497275e-6	9.381056348998132e-7	7.360390850593063e-7	5.601686950337969e-7	4.393146413762237e-7	3.4003703676067096e-7	2.6074848032252367e-7	2.017062607582961e-7	1.5579422788458785e-7	1.1649020395383443e-7	8.728729541421704e-8	6.693386902386721e-8	5.06104646960256e-8	3.63909109748811e-8	2.618656237231254e-8	1.817333260645519e-8	1.2577433830965374e-8	8.234051000599647e-9	5.313113387408826e-9	3.294158150479311e-9	1.8212943569768633e-9	8.176501224214629e-10
0.0033872226750339754	0.0033571688903736227	0.002960604940565271	0.002576286903440649	0.002258396317064951	0.0019658137720803496	0.001811555092025304	0.0016156727463070963	0.0014433437218283553	0.001266926147049392	0.001094416083214542	0.0009414843260260697	0.0008400106525109489	0.0006662373127636837	0.0005870525611378116	0.0004893146066710482	0.00040988527979108225	0.00033623960814094787	0.0002810668143367228	0.00023524614543363051	0.00019492122112771312	0.0001602810084581468	0.00013596856449705734	0.00010863483161772949	0.00009257357253084928	0.00007779196547444428	0.00006560325354355864	0.00005471891762999355	0.00004626347699581169	0.000038122778153979755	0.00003205759131880682	0.000027251883284603266	0.000022917284738056976	0.00001842807232382379	0.000015494883269578993	0.000013077976076697763	0.000011033606628437017	9.33832509773284e-6	7.846860191047167e-6	6.680361067942666e-6	5.729440162294212e-6	4.958635774310697e-6	4.331718933826447e-6	3.6965156776338586e-6	3.1850135054852272e-6	2.745134039847684e-6	2.345357030871195e-6	1.8882547148361486e-6	1.6298000000000003e-6	1.3111594015387952e-6	1.0487143144801248e-6	8.34829832896292e-7	6.612299106606566e-7	5.067483123310953e-7	3.9849105625840385e-7	3.086124013564575e-7	2.3616749668655808e-7	1.821505129928389e-7	1.4010022058895185e-7	1.0463428118451707e-7	7.836042455715135e-8	6.014880013284274e-8	4.5567617482561475e-8	3.2834191392344516e-8	2.371814442653979e-8	1.6494716107323613e-8	1.144555626811316e-8	7.507813081077087e-9	4.856545587363869e-9	3.0176844912158014e-9	1.6738138213673044e-9	7.538525076148776e-10
0.002735695017271357	0.002709581185053803	0.002386459358237078	0.002073777507682077	0.001816058732300487	0.0015794788145168377	0.0014566074250229335	0.0012994612023085818	0.0011605521844805697	0.0010184285494712346	0.0008796652465155115	0.0007564099728737267	0.0006747278434615152	0.0005343365930582299	0.00047064184563645197	0.0003920016313719361	0.00032814930539691524	0.00026882300719509257	0.0002244510682390774	0.00018770281575331016	0.00015543941377482316	0.0001276616802152511	0.00010814896884836325	0.00008621046897593536	0.00007346073117560517	0.00006167218944748187	0.00005204358932137061	0.000043391569786327155	0.000036684450175601586	0.000030221946758387353	0.000025421150299892865	0.000021618383035723848	0.00001819241188333782	0.000014632694478948912	0.000012297052462666446	0.000010368485972559904	8.733043513932767e-6	7.36989021143346e-6	6.1693182474743615e-6	5.227360781312981e-6	4.463798059742717e-6	3.84735191632209e-6	3.3574346637706436e-6	2.865867074630166e-6	2.473678250711069e-6	2.151431476167846e-6	1.8575858486598288e-6	1.5121289405346926e-6	1.3111594015387952e-6	1.0959999999999998e-6	8.774543822672384e-7	7.071369930726983e-7	5.65583407252565e-7	4.368465981576621e-7	3.443090687068401e-7	2.665744706963666e-7	2.033566853327042e-7	1.5581465675127303e-7	1.1917039974650678e-7	8.853581362308662e-8	6.60642383805907e-8	5.0603154250423765e-8	3.8318725695204563e-8	2.7610001610048548e-8	1.9956752773445502e-8	1.3877640779989507e-8	9.624133316861625e-9	6.309940825980525e-9	4.073778129369739e-9	2.5234750393897677e-9	1.3958318171861607e-9	6.264454517275448e-10
0.002202106729400321	0.0021805090690655646	0.001919825652107258	0.001667368152935935	0.0014594490880928683	0.001268727051271949	0.0011699409085884828	0.0010435398598822344	0.000931525673619443	0.0008171255740880346	0.0007054759768884805	0.0006061429047984224	0.0005404623346915312	0.00042749691178488064	0.00037620499244088847	0.00031310929804922647	0.00026188476663895825	0.00021425961473580432	0.00017868386243019037	0.00014928467069015106	0.00012352423659340076	0.0001013348066218686	0.00008573241458463955	0.00006822603526229316	0.00005812427060527007	0.000048752249892769424	0.000041156152627190736	0.000034303652904960816	0.000028998706945165635	0.000023887333082946387	0.000020098727157405832	0.00001709863677282714	0.000014400673697474532	0.000011588326679260425	9.737987464556116e-6	8.208908008871925e-6	6.908318068104049e-6	5.82005501059765e-6	4.85869680499669e-6	4.100688388882716e-6	3.486601356198106e-6	2.9906005496973033e-6	2.6023983690415446e-6	2.2158110894364963e-6	1.9099766758975243e-6	1.670764499077395e-6	1.453201651390429e-6	1.192838733497275e-6	1.0487143144801248e-6	8.774543822672384e-7	7.324999999999999e-7	5.905388558860443e-7	4.782994352597701e-7	3.7349209216486804e-7	2.960818932151967e-7	2.2992537140644758e-7	1.7532632370636685e-7	1.3359861592365082e-7	1.0163057490659549e-7	7.501221291969916e-8	5.5677635710937097e-8	4.24804239233174e-8	3.2107679340328493e-8	2.3110109443177787e-8	1.6699895848915028e-8	1.1605065504250894e-8	8.038221092208768e-9	5.265033097385188e-9	3.3892827587338665e-9	2.090262253438622e-9	1.151374897250305e-9	5.13997229578956e-10
0.0017961733739976628	0.001777115294131343	0.001561933970686386	0.00135416040342127	0.001183924253241494	0.0010283325335641515	0.000949600636046762	0.0008476361805253319	0.0007567398155807684	0.0006638321380781844	0.0005733089427200918	0.0004926398063325061	0.00043930132234874005	0.00034699385010423015	0.00030541714264869667	0.00025405751033964297	0.00021241156226131118	0.00017357925511459778	0.00014461260500819436	0.00012073640378156265	0.00009986161434983221	0.00008182081885396218	0.00006912538327815277	0.00005485859416294945	0.00004672708587698586	0.000039147156792720256	0.0000330654930678446	0.000027539188927872704	0.000023272630292368265	0.000019158725909339222	0.000016120671307667646	0.000013717858905844018	0.000011560507873594935	9.308281378185176e-6	7.821198396034303e-6	6.589875560557598e-6	5.544787619342791e-6	4.665771683130913e-6	3.887129153249395e-6	3.270252453537271e-6	2.769878773007943e-6	2.3634161760848303e-6	2.0475280978944694e-6	1.7356148440375022e-6	1.4881619792117297e-6	1.3050214446207748e-6	1.1395736118000567e-6	9.381056348998132e-7	8.34829832896292e-7	7.071369930726983e-7	5.905388558860443e-7	4.980999999999999e-7	4.0279446291479273e-7	3.188790262836715e-7	2.5535317324691396e-7	1.9979755044628528e-7	1.5296116666905273e-7	1.1638206109573925e-7	8.825031931158883e-8	6.479598080954748e-8	4.783721402718821e-8	3.633631748601925e-8	2.7392848234831646e-8	1.969458994659579e-8	1.4237745835112824e-8	9.896325533128852e-9	6.856358508842496e-9	4.492378134268471e-9	2.8889767068254993e-9	1.7775540062415686e-9	9.76987571887338e-10	4.346697714075267e-10
0.0014612656560911098	0.0014440999667405946	0.001266076096697581	0.001094880255586784	0.0009557251227217023	0.0008292494624957639	0.0007675448276833192	0.0006861243123332557	0.0006128338617409008	0.0005378708721278197	0.0004648808515459805	0.00039973885991683323	0.00035675835401777797	0.00028137107236145574	0.00024788043689427945	0.0002061649960266738	0.00017237680225070322	0.00014073806044436897	0.00011717510389075719	0.0000978081877631052	0.00008088988239925178	0.00006621899320250873	0.000055870732593311215	0.00004422152600552708	0.000037662578101027504	0.00003151688855737245	0.00002664341016746395	0.00002217539993136674	0.000018735992733970423	0.000015414792908618705	0.000012973286918721586	0.000011042535653813707	9.313774179717055e-6	7.504601330048805e-6	6.30561411328711e-6	5.313710913631406e-6	4.472868983397024e-6	3.761678089758686e-6	3.130868077501049e-6	2.6288237213650366e-6	2.220728344524605e-6	1.8866278364320516e-6	1.627378212166093e-6	1.3724908861273283e-6	1.1685229683516531e-6	1.0245017062465609e-6	8.952043512990821e-7	7.360390850593063e-7	6.612299106606566e-7	5.65583407252565e-7	4.782994352597701e-7	4.0279446291479273e-7	3.412999999999999e-7	2.704422388744111e-7	2.194479360329452e-7	1.736311793192143e-7	1.3402972750689877e-7	1.0221262702243457e-7	7.747422602885842e-8	5.6662289252123444e-8	4.1601337293843136e-8	3.1423666433885305e-8	2.359085742923614e-8	1.6920497431190173e-8	1.2227542077633207e-8	8.499246281875829e-9	5.8886610501458015e-9	3.859813367861942e-9	2.480022442171939e-9	1.5225465382335078e-9	8.3525543409992e-10	3.7040656025819786e-10
0.0011646528697976332	0.0011503676476637842	0.001007413982948522	0.0008701243556132448	0.0007589069058160055	0.0006580708152419427	0.0006096752323701953	0.000545279702957598	0.0004870264212683547	0.00042745173068249907	0.00036948227022281767	0.0003176724087076339	0.0002835224620621773	0.00022333175423186897	0.00019671764926939463	0.00016351323758757814	0.0001366346505841766	0.00011141496625555216	0.0000926526348451471	0.00007726557051135447	0.00006384966958589258	0.00005219203384485174	0.00004395805864469899	0.00003469288018385654	0.000029527496432099564	0.00002466803720115605	0.000020853768581072523	0.000017335088639665235	0.000014633106958388512	0.00001202502544085808	0.000010114974011798582	8.60677430348895e-6	7.26092622520061e-6	5.851540781375274e-6	4.914494570302274e-6	4.139234216540408e-6	3.484936811611645e-6	2.9302635037442184e-6	2.4374756674639194e-6	2.0443970396485835e-6	1.7245414885655674e-6	1.4608183720785792e-6	1.2557553237859862e-6	1.055037806284707e-6	8.927896203093019e-7	7.818870647901474e-7	6.830252397909605e-7	5.601686950337969e-7	5.067483123310953e-7	4.368465981576621e-7	3.7349209216486804e-7	3.188790262836715e-7	2.704422388744111e-7	2.258e-7	1.81826478714246e-7	1.4572208424142906e-7	1.1364564241814197e-7	8.703071141894646e-8	6.6066592913801e-8	4.815257331743997e-8	3.5127552426798466e-8	2.632918899777441e-8	1.962899295896622e-8	1.401788508989512e-8	1.0110861833431855e-8	7.025060894341117e-9	4.869408754751836e-9	3.1948005008342256e-9	2.0522129390175635e-9	1.25776001451284e-9	6.886725789466533e-10	3.0428210036066337e-10
0.0009620121240254188	0.0009481090277594156	0.0008263366517295195	0.0007101794278905146	0.0006175467740932104	0.0005345065242185013	0.0004976307205225118	0.00044656908321171775	0.0003993435182638547	0.00035107620425416824	0.00030400523628883175	0.0002618653532787395	0.0002343472417217208	0.00018415680905987597	0.00016260116482040365	0.00013521979653152553	0.00011307076294368634	0.00009212224841099601	0.00007657600457921905	0.00006388439605680614	0.00005279231798703878	0.000043123017994320694	0.0000362389381056894	0.000028493335413002277	0.000024233574916626076	0.000020196207443628333	0.00001709237628844856	0.000014185245989346501	0.000011961721796941962	9.810805724433781e-6	8.248868305940314e-6	7.011875890341162e-6	5.918584542880667e-6	4.768241308992373e-6	3.997888948893558e-6	3.367493991826051e-6	2.8351312564910598e-6	2.3810317230198597e-6	1.9795489479241757e-6	1.6585677575709615e-6	1.397962369832642e-6	1.1810310364792459e-6	1.0117737974990362e-6	8.468232058701841e-7	7.108759088203384e-7	6.207088151743107e-7	5.404756201934787e-7	4.393146413762237e-7	3.9849105625840385e-7	3.443090687068401e-7	2.960818932151967e-7	2.5535317324691396e-7	2.194479360329452e-7	1.81826478714246e-7	1.557e-7	1.2375843971725405e-7	9.797130875146041e-8	7.583835047950855e-8	5.803347231409102e-8	4.2445288527616366e-8	3.092301369610965e-8	2.308365419550676e-8	1.710975474507143e-8	1.2171481450812151e-8	8.764571918917455e-9	6.096964932554188e-9	4.232654889917129e-9	2.7840760172001258e-9	1.7940438361867953e-9	1.1026846866081039e-9	6.057863846912885e-10	2.6831545457681924e-10
0.0007707265805452829	0.0007593940310694294	0.0006611965125399083	0.0005678255354674639	0.0004935162821352604	0.00042698658469528814	0.0003979148986934429	0.00035719700441542307	0.0003195388379071383	0.00028086822922181854	0.00024332098490853398	0.0002096758380939214	0.00018753014063843323	0.00014730584803999118	0.00013011135542626077	0.0001081448899820753	0.00009041583120568183	0.00007361749449003515	0.00006115331899056186	0.000050983949418110966	0.000042132903777293824	0.000034371627563396296	0.000028867214373299734	0.000022632844028452147	0.000019249279512737495	0.000016032791244641183	0.00001356899228773692	0.000011250520517232541	9.48262250827415e-6	7.771923635802994e-6	6.5317982742799725e-6	5.554753578876472e-6	4.688042921259188e-6	3.780226897554569e-6	3.1715432760350544e-6	2.6679880101581106e-6	2.2486387410455795e-6	1.8900397814720143e-6	1.5718288015738723e-6	1.3175045876252127e-6	1.1106543378541405e-6	9.374132562200858e-7	8.01558720259791e-7	6.695155297039568e-7	5.58878951763286e-7	4.866384625144965e-7	4.2220439848564833e-7	3.4003703676067096e-7	3.086124013564575e-7	2.665744706963666e-7	2.2992537140644758e-7	1.9979755044628528e-7	1.736311793192143e-7	1.4572208424142906e-7	1.2375843971725405e-7	1.0490000000000002e-7	8.240795030547132e-8	6.47172428812939e-8	5.005796798599291e-8	3.683469720493844e-8	2.6857607023333255e-8	1.9956938338865425e-8	1.468205936892624e-8	1.0369376056161599e-8	7.427008038782755e-9	5.144296136661256e-9	3.5678836652044302e-9	2.3473547447074073e-9	1.5105432970720415e-9	9.252273618817008e-10	5.06272068100482e-10	2.2274363524614117e-10
0.0006018312549149324	0.000591921085602362	0.0005133911175847883	0.0004390457256510187	0.00038062635288838866	0.00032881820148888675	0.00030772691194875824	0.00027707157663470227	0.0002481214592144908	0.00021845021618426068	0.0001895390763047253	0.00016360066104801623	0.00014671640181442778	0.00011503314050572585	0.00010182437587585996	0.0000846944577372755	0.0000708673029055132	0.00005767926506026939	0.00004791413181938886	0.00003997615350127135	0.000033042650347861217	0.000026956098424117554	0.00002260526038287112	0.000017685493616837188	0.000015036170094851486	0.000012503504966194888	0.000010595801401718657	8.778851343688039e-6	7.3969751601261175e-6	6.056710937365591e-6	5.091804542157545e-6	4.328390425829533e-6	3.6571156641527782e-6	2.9494528442679236e-6	2.472555146424418e-6	2.0829726529361443e-6	1.7567795845896712e-6	1.4764106197245196e-6	1.2288503219083487e-6	1.030591689051617e-6	8.696036274529088e-7	7.339253020035283e-7	6.272965755883847e-7	5.233151982268282e-7	4.3506940530822963e-7	3.7793047845747247e-7	3.2658162314306076e-7	2.6074848032252367e-7	2.3616749668655808e-7	2.033566853327042e-7	1.7532632370636685e-7	1.5296116666905273e-7	1.3402972750689877e-7	1.1364564241814197e-7	9.797130875146041e-8	8.240795030547132e-8	6.919999999999998e-8	5.4027828404986527e-8	4.246550121409913e-8	3.1613444237445724e-8	2.318454649973911e-8	1.7218599660664068e-8	1.2586834751144704e-8	8.818999855674654e-9	6.265738593340634e-9	4.318903530138627e-9	2.9854821323641493e-9	1.963721047409415e-9	1.263109586905665e-9	7.723842223598158e-10	4.2217102833477183e-10	1.8508865522246726e-10
0.00047805008462632287	0.0004696762230037312	0.00040616341976829843	0.00034640322601797925	0.00029981573537842226	0.0002587340509221528	0.00024292130118507902	0.00021912163472735256	0.00019644756957640127	0.00017306659534465515	0.0001503793596286661	0.00013000272408976058	0.00011665338545462461	0.00009138237665342922	0.00008103555828554655	0.00006740080146449155	0.00005642662287954421	0.00004590735554715687	0.00003812347587430677	0.000031805437891927394	0.00002630316421428563	0.000021434289537756172	0.00001796085507290183	0.000013998436046837649	0.000011901086478495841	9.886461570472635e-6	8.38136266880469e-6	6.93410109182404e-6	5.838160619832293e-6	4.773603895596262e-6	4.010195776945693e-6	3.4090200200523306e-6	2.8791866443164504e-6	2.323428074292496e-6	1.9476278312004356e-6	1.6376962151410347e-6	1.382519021796951e-6	1.1621787399872808e-6	9.67481217959355e-7	8.118782899451214e-7	6.85719988258799e-7	5.787383502610399e-7	4.943014694189969e-7	4.1253157256366415e-7	3.4164194504282413e-7	2.964146317118121e-7	2.554915514766632e-7	2.017062607582961e-7	1.821505129928389e-7	1.5581465675127303e-7	1.3359861592365082e-7	1.1638206109573925e-7	1.0221262702243457e-7	8.703071141894646e-8	7.583835047950855e-8	6.47172428812939e-8	5.4027828404986527e-8	4.5000000000000006e-8	3.532849228248949e-8	2.6782722596813313e-8	1.9912477843272806e-8	1.489482918883921e-8	1.0889388858717277e-8	7.599323807698087e-9	5.363941843915298e-9	3.6724028192152914e-9	2.5316887425162927e-9	1.6655493598021309e-9	1.0717592164551804e-9	6.547154463795799e-10	3.5733899095837743e-10	1.5594653865417534e-10
0.00038594374685263055	0.0003792259883685988	0.00032810796098792737	0.00027983121039488904	0.000242183487177972	0.00020898787930005586	0.00019612756203161644	0.00017691238254305327	0.000158518505232183	0.00013966718568235898	0.00012128677391919813	0.0001047645839544373	0.0000940533608637579	0.00007360737147959862	0.00006520498920701606	0.00005421428136578822	0.00004534754236748503	0.0000368503817067744	0.000030567065068141475	0.00002547584666192622	0.000021034213911245805	0.00001712146661608054	0.000014313098387856153	0.000011139107504372664	9.454730170982516e-6	7.83397427913301e-6	6.6360608287313025e-6	5.481135518674747e-6	4.6065790338117715e-6	3.759229495534324e-6	3.1538641336814962e-6	2.675978320874307e-6	2.2594958504566208e-6	1.820742151006497e-6	1.5229523269949784e-6	1.280439197522366e-6	1.0798627005500016e-6	9.071266454551117e-7	7.549719054184541e-7	6.334070345925459e-7	5.352242747346836e-7	4.517119145241148e-7	3.856765803228207e-7	3.218170339351443e-7	2.661657147114099e-7	2.306440808409124e-7	1.9842841942931896e-7	1.5579422788458785e-7	1.4010022058895185e-7	1.1917039974650678e-7	1.0163057490659549e-7	8.825031931158883e-8	7.747422602885842e-8	6.6066592913801e-8	5.803347231409102e-8	5.005796798599291e-8	4.246550121409913e-8	3.532849228248949e-8	2.9800000000000005e-8	2.2347722298692643e-8	1.6890617586982082e-8	1.2766301335947918e-8	9.349510708642987e-9	6.50098177640956e-9	4.541249990651892e-9	3.0795312378063474e-9	2.106004559199623e-9	1.3820280921881053e-9	8.886353408980293e-10	5.422232347461479e-10	2.955471518119663e-10	1.2837038284787266e-10
0.00029436256277305916	0.00028851205191047743	0.0002481371351726393	0.0002103275499182261	0.00018135521982046106	0.00015614829579531277	0.00014753475476718874	0.00013367855125478447	0.00012002136743203371	0.00010598828285514057	0.000092290199548663	0.00007995936171401094	0.00007202341312274246	0.000056249380211935066	0.00005001471044761023	0.00004162605853068213	0.00003487014796149139	0.000028331902445861153	0.000023507271963299575	0.000019613477120192825	0.000016207314439669617	0.000013188757888608328	0.000011007706359000533	8.531699629074552e-6	7.237884381307929e-6	5.983710339883913e-6	5.074812917292608e-6	4.183292562286433e-6	3.511322721592384e-6	2.8582356500552184e-6	2.3956783024377416e-6	2.0297957524062597e-6	1.7134347460677466e-6	1.379677399142955e-6	1.151305597983471e-6	9.667683900826955e-7	8.150709069880266e-7	6.834892477832867e-7	5.684613527487413e-7	4.7671198348970636e-7	4.0313545879517297e-7	3.401238911693104e-7	2.9023384319285425e-7	2.4254342938747776e-7	2.0008523380648112e-7	1.7358794302881724e-7	1.4947841229680757e-7	1.1649020395383443e-7	1.0463428118451707e-7	8.853581362308662e-8	7.501221291969916e-8	6.479598080954748e-8	5.6662289252123444e-8	4.815257331743997e-8	4.2445288527616366e-8	3.683469720493844e-8	3.1613444237445724e-8	2.6782722596813313e-8	2.2347722298692643e-8	1.8218e-8	1.366813240070522e-8	1.0524347346241703e-8	7.791838158224781e-9	5.442692736496525e-9	3.7848481319785726e-9	2.5450486234874994e-9	1.7260137100960215e-9	1.1290480513625302e-9	7.271870675755676e-10	4.452196520200733e-10	2.436796604301744e-10	1.0604877579837853e-10
0.00022449156218576303	0.0002197922975649647	0.00018851298717997156	0.0001593186906301127	0.00013712615260644685	0.00011793831626162704	0.00011180207957799777	0.00010152424576419635	0.00009123941820196028	0.00008066021018536423	0.00007032605156208037	0.000061014697289845285	0.00005504522773560296	0.000042942489188237244	0.00003824638004505914	0.00003184318319648144	0.000026689978119193077	0.000021678718256578354	0.000017984428800876896	0.000015008925425200588	0.000012403787973369765	0.000010087880448625695	8.408954374848377e-6	6.499608579595372e-6	5.51054050721637e-6	4.547836096891524e-6	3.858031222957673e-6	3.17516963072342e-6	2.661839822580805e-6	2.1625265645823007e-6	1.8106086156798976e-6	1.5322362789366588e-6	1.2927481826577677e-6	1.0401832094990714e-6	8.665130147541525e-7	7.266150398534526e-7	6.123654618834373e-7	5.129710919274422e-7	4.264113063306716e-7	3.575015075648812e-7	3.0252088290625835e-7	2.552264753356112e-7	2.1773291216803795e-7	1.822243018104564e-7	1.5015504713247087e-7	1.3044532963428787e-7	1.1248640962116336e-7	8.728729541421704e-8	7.836042455715135e-8	6.60642383805907e-8	5.5677635710937097e-8	4.783721402718821e-8	4.1601337293843136e-8	3.5127552426798466e-8	3.092301369610965e-8	2.6857607023333255e-8	2.318454649973911e-8	1.9912477843272806e-8	1.6890617586982082e-8	1.366813240070522e-8	1.1177e-8	8.520938496559848e-9	6.421592870195058e-9	4.538499437333041e-9	3.157860266869217e-9	2.1068120810353475e-9	1.4116096069534847e-9	9.160087018545501e-10	5.882159663621295e-10	3.600074231886364e-10	1.9718552980817016e-10	8.558562818424658e-11
0.00017410439850288953	0.0001700182813482255	0.00014492460041496693	0.00012167104622950778	0.0001042989881474822	0.00008948731599031267	0.0000854585429286205	0.0000779868400252734	0.0000702338398804768	0.00006225167270831979	0.000054429225568178424	0.0000473713796264622	0.000042902146982783546	0.00003339865321438336	0.00002986197591004538	0.00002489444191993308	0.000020900460491358166	0.000016977367934799304	0.00001409171388000349	0.000011777096405773283	9.741358132750195e-6	7.924176595226397e-6	6.595466806561305e-6	5.081280006535312e-6	4.305787599245526e-6	3.5457755961070734e-6	3.012045295832674e-6	2.4746315399415933e-6	2.072146811311043e-6	1.6793825123411203e-6	1.4049570711394431e-6	1.1869319426968672e-6	1.0012837019835883e-6	8.047446938750879e-7	6.684686942451332e-7	5.601343235333005e-7	4.7170217696861164e-7	3.942237093178599e-7	3.273969675595279e-7	2.7425434078078314e-7	2.3219873042962326e-7	1.9579885144000257e-7	1.6694598854230856e-7	1.399381743864534e-7	1.150993978045047e-7	1.0019406350145864e-7	8.660635946711268e-8	6.693386902386721e-8	6.014880013284274e-8	5.0603154250423765e-8	4.24804239233174e-8	3.633631748601925e-8	3.1423666433885305e-8	2.632918899777441e-8	2.308365419550676e-8	1.9956938338865425e-8	1.7218599660664068e-8	1.489482918883921e-8	1.2766301335947918e-8	1.0524347346241703e-8	8.520938496559848e-9	7.114e-9	5.3198462021344895e-9	3.839003833820115e-9	2.7002780289381464e-9	1.8020054111031631e-9	1.1950193811472338e-9	7.675176624324532e-10	4.906613664548014e-10	3.0059797448300493e-10	1.6530298602632155e-10	7.187366913077906e-11
0.0001323726088389044	0.00012905541225023966	0.00010955036474150632	0.00009155925698711316	0.0000782687139292773	0.00006704123405730079	0.00006435611996730056	0.00005892992703644966	0.00005315210204975353	0.00004719402848173144	0.00004134644454671424	0.00003606515083399861	0.000032744134753458036	0.000025456753738106212	0.000022822463474426467	0.000019041773201996613	0.00001600502258985395	0.000013001495019619611	0.000010795210903801826	9.030084418878946e-6	7.473989947287912e-6	6.079608004274181e-6	5.055248236402514e-6	3.8846159349397e-6	3.290628191758267e-6	2.705704004699629e-6	2.3002894395111972e-6	1.8872570865451128e-6	1.5788197498462088e-6	1.2771978997325534e-6	1.067659677449999e-6	9.009270629969999e-7	7.597554452355184e-7	6.101834036532722e-7	5.05881844485304e-7	4.234248389477228e-7	3.5642540727647434e-7	2.974342059693877e-7	2.468487276111031e-7	2.066866681646913e-7	1.7509443628687223e-7	1.4762056660589933e-7	1.258367688970061e-7	1.0566046832776063e-7	8.681640503265353e-8	7.573991284762688e-8	6.564282143599262e-8	5.06104646960256e-8	4.5567617482561475e-8	3.8318725695204563e-8	3.2107679340328493e-8	2.7392848234831646e-8	2.359085742923614e-8	1.962899295896622e-8	1.710975474507143e-8	1.468205936892624e-8	1.2586834751144704e-8	1.0889388858717277e-8	9.349510708642987e-9	7.791838158224781e-9	6.421592870195058e-9	5.3198462021344895e-9	4.368999999999999e-9	3.134866737877407e-9	2.253884220577616e-9	1.5201654593455514e-9	1.0039641837106587e-9	6.377742723947073e-10	4.0371903718469915e-10	2.463281704232942e-10	1.3555652510791566e-10	5.880174596545489e-11
0.00009776207036475554	0.00009516499168289291	0.00008045886755062911	0.00006694658838756085	0.000057070182242131346	0.000048801488833545266	0.00004708777868986383	0.00004326406584921379	0.00003907834698126769	0.00003475922264790556	0.00003051034660911779	0.000026669100191408906	0.00002427495105012088	0.000018846370808893796	0.000016938935170087076	0.000014144311257877605	0.000011900918879397897	9.667214664012729e-6	8.028594962862067e-6	6.721074099561635e-6	5.5651852190350785e-6	4.526336104420273e-6	3.7589368152083235e-6	2.8807757300061023e-6	2.438635918054521e-6	2.001223765893586e-6	1.7022238698560442e-6	1.3940493853351072e-6	1.1644985244307027e-6	9.396810595536194e-7	7.844158806827346e-7	6.606015297979478e-7	5.565682964390902e-7	4.46268130963769e-7	3.6882781695936325e-7	3.080818890057401e-7	2.589379242586497e-7	2.1549325755244748e-7	1.7851185820274826e-7	1.4921782939683858e-7	1.2636509483414624e-7	1.063886621078283e-7	9.053907709616834e-8	7.609938092049106e-8	6.237095270132093e-8	5.450764341831241e-8	4.737790408691579e-8	3.63909109748811e-8	3.2834191392344516e-8	2.7610001610048548e-8	2.3110109443177787e-8	1.969458994659579e-8	1.6920497431190173e-8	1.401788508989512e-8	1.2171481450812151e-8	1.0369376056161599e-8	8.818999855674654e-9	7.599323807698087e-9	6.50098177640956e-9	5.442692736496525e-9	4.538499437333041e-9	3.839003833820115e-9	3.134866737877407e-9	2.482e-9	1.779179119516255e-9	1.2261073053094862e-9	8.131831988057126e-10	5.114518778027115e-10	3.1926323147975375e-10	1.935270559113922e-10	1.0673748997184179e-10	4.639730384923172e-11
0.00007111903593723452	0.0000690155997426254	0.00005788946360495977	0.00004775536587438201	0.00004049176035686275	0.0000345119730216331	0.000033640642582066296	0.000031109398591057746	0.000028183905800834124	0.00002515035231114523	0.000022161214644379643	0.00001945467328791411	0.00001778649815878445	0.000013780119609570878	0.00001244958364942915	0.000010412849980324034	8.781820389017004e-6	7.137532639177931e-6	5.934012964089252e-6	4.977588889098518e-6	4.12860256220118e-6	3.359685894985361e-6	2.7879254578859896e-6	2.1289052442441056e-6	1.8022147531482885e-6	1.4765893287394392e-6	1.2581812873953383e-6	1.0286730769023893e-6	8.584990318560522e-7	6.910580901594621e-7	5.763713660701097e-7	4.8467003764834e-7	4.080831510610998e-7	3.268634530145214e-7	2.693409532945965e-7	2.2449108060443715e-7	1.884977616145808e-7	1.5637341294694684e-7	1.2928931531954648e-7	1.0788743143264947e-7	9.134925917053811e-8	7.678627981700586e-8	6.522697934219417e-8	5.491385200096856e-8	4.484324920670811e-8	3.9292836983332156e-8	3.428200084560926e-8	2.618656237231254e-8	2.371814442653979e-8	1.9956752773445502e-8	1.6699895848915028e-8	1.4237745835112824e-8	1.2227542077633207e-8	1.0110861833431855e-8	8.764571918917455e-9	7.427008038782755e-9	6.265738593340634e-9	5.363941843915298e-9	4.541249990651892e-9	3.7848481319785726e-9	3.157860266869217e-9	2.7002780289381464e-9	2.253884220577616e-9	1.779179119516255e-9	1.4179999999999999e-9	9.775918209412748e-10	6.633723827980888e-10	4.1872417359618017e-10	2.5830963172966544e-10	1.548398717147126e-10	8.544118236109175e-11	3.728796032366443e-11
0.00005069001517495567	0.00004901233179014298	0.0000407444164604141	0.00003326786216918809	0.000028023309633421427	0.000023789438933368193	0.000023467259566924755	0.000021871435950285882	0.000019876440792891216	0.000017809965071435484	0.00001575704815294829	0.000013894740653564263	0.000012778912551047912	9.872619118268542e-6	8.967727426595712e-6	7.516608458488298e-6	6.354830185800886e-6	5.167489152232274e-6	4.301167465712281e-6	3.616650763023904e-6	3.003560276870059e-6	2.4469101143140115e-6	2.027296859010996e-6	1.544034565120193e-6	1.306350094260749e-6	1.0675970033271449e-6	9.115539896055184e-7	7.440428543866665e-7	6.202125554660451e-7	4.978256080935494e-7	4.1488759311228156e-7	3.479095621837349e-7	2.929085908711204e-7	2.340382146150468e-7	1.9188290726722027e-7	1.5987322035897806e-7	1.3391041735550358e-7	1.1053813075787053e-7	9.114994183141112e-8	7.582814827601654e-8	6.413807263460786e-8	5.3769130329866306e-8	4.5551837055788886e-8	3.8350804184008075e-8	3.117244265389837e-8	2.735021138034387e-8	2.392530609092326e-8	1.817333260645519e-8	1.6494716107323613e-8	1.3877640779989507e-8	1.1605065504250894e-8	9.896325533128852e-9	8.499246281875829e-9	7.025060894341117e-9	6.096964932554188e-9	5.144296136661256e-9	4.318903530138627e-9	3.6724028192152914e-9	3.0795312378063474e-9	2.5450486234874994e-9	2.1068120810353475e-9	1.8020054111031631e-9	1.5201654593455514e-9	1.2261073053094862e-9	9.775918209412748e-10	7.54e-10	5.137099019558358e-10	3.309947303577287e-10	2.0346153315406902e-10	1.2010333752684522e-10	6.601774732092674e-11	2.902170262359907e-11
0.00003637324139292491	0.000035116373896854145	0.000029061590237978107	0.00002360750943824671	0.000019819964606543256	0.000016790714811455063	0.000016670320105096768	0.000015598557071037352	0.000014201995063748117	0.000012750385263123343	0.000011307007072851713	9.99637980994271e-6	9.21676155057256e-6	7.112756931952642e-6	6.480329347454306e-6	5.436891283888861e-6	4.602795946591979e-6	3.7440942768908697e-6	3.1182548075111136e-6	2.624799089956601e-6	2.181968956212677e-6	1.777831828369076e-6	1.472253420322137e-6	1.1185720783906583e-6	9.462668977490396e-7	7.724334245278345e-7	6.599910099638741e-7	5.379202607920015e-7	4.47917524553301e-7	3.5875961843660325e-7	2.985975098157892e-7	2.499959618375065e-7	2.1019101407641723e-7	1.6769870556707613e-7	1.37086356745514e-7	1.1383703360846748e-7	9.517536204889574e-8	7.829012383523312e-8	6.436426235492618e-8	5.339418536276525e-8	4.5093808734290227e-8	3.769095573377081e-8	3.181390040928506e-8	2.6790572446326628e-8	2.1658877916515787e-8	1.9023948218417327e-8	1.6690402506082838e-8	1.2577433830965374e-8	1.144555626811316e-8	9.624133316861625e-9	8.038221092208768e-9	6.856358508842496e-9	5.8886610501458015e-9	4.869408754751836e-9	4.232654889917129e-9	3.5678836652044302e-9	2.9854821323641493e-9	2.5316887425162927e-9	2.106004559199623e-9	1.7260137100960215e-9	1.4116096069534847e-9	1.1950193811472338e-9	1.0039641837106587e-9	8.131831988057126e-10	6.633723827980888e-10	5.137099019558358e-10	3.9469e-10	2.559431422043911e-10	1.6051173746467973e-10	9.378791847067042e-11	5.083881994445428e-11	2.2419478625304355e-11
0.000024409377309064915	0.00002352753452726	0.000019375905261266603	0.00001564822628218406	0.000013087654425765154	0.00001106106452277743	0.000011061746376725547	0.00001039810458382272	9.485635297208325e-6	8.53622231608195e-6	7.58872827753952e-6	6.7274490759872275e-6	6.222688778849141e-6	4.795844224143221e-6	4.38351524767654e-6	3.682276044658002e-6	3.122098538271524e-6	2.5407933584145097e-6	2.1177604945164524e-6	1.7851204913061331e-6	1.4853844072512483e-6	1.2109885601175999e-6	1.0023147622663367e-6	7.602783961734329e-7	6.431098511026766e-7	5.243792900065226e-7	4.4852978322230005e-7	3.652084928127083e-7	3.0389287320342274e-7	2.429915214134173e-7	2.020992246969887e-7	1.6895142843103167e-7	1.4196681962714258e-7	1.1310767365266847e-7	9.219157330194546e-8	7.642745981462991e-8	6.378966355344496e-8	5.229737787806666e-8	4.289008336570294e-8	3.54897268976047e-8	2.993404830576282e-8	2.4955112562511235e-8	2.1000491539160695e-8	1.7682654950258767e-8	1.422893132780762e-8	1.2507612705696744e-8	1.0998000762122563e-8	8.234051000599647e-9	7.507813081077087e-9	6.309940825980525e-9	5.265033097385188e-9	4.492378134268471e-9	3.859813367861942e-9	3.1948005008342256e-9	2.7840760172001258e-9	2.3473547447074073e-9	1.963721047409415e-9	1.6655493598021309e-9	1.3820280921881053e-9	1.1290480513625302e-9	9.160087018545501e-10	7.675176624324532e-10	6.377742723947073e-10	5.114518778027115e-10	4.1872417359618017e-10	3.309947303577287e-10	2.559431422043911e-10	1.8901e-10	1.1988391247055318e-10	7.07488137855897e-11	3.753550532552381e-11	1.645303706506199e-11
0.000016046030878449596	0.000015391894977789665	0.000012514616152993204	9.955582154431461e-6	8.24340622632823e-6	6.923018392176873e-6	7.05450273491233e-6	6.707560769362612e-6	6.148484886027212e-6	5.564327666921021e-6	4.976463609075029e-6	4.440698414431624e-6	4.138144088307031e-6	3.1788877615097564e-6	2.927895499419981e-6	2.466455525243082e-6	2.098662265395268e-6	1.7098172566616696e-6	1.4279229598319823e-6	1.207758556407713e-6	1.007440692246828e-6	8.227814070065852e-7	6.8054271241095e-7	5.147253610530429e-7	4.3556105194204846e-7	3.545833797438554e-7	3.0425278622742584e-7	2.474768960649167e-7	2.0587776261388773e-7	1.6426328164199886e-7	1.3662889594666167e-7	1.1401825997516618e-7	9.583589638477335e-8	7.623861184303511e-8	6.187754465456348e-8	5.127084496073723e-8	4.271464417719178e-8	3.483219592906951e-8	2.848081038577172e-8	2.348278502185414e-8	1.9775840518428143e-8	1.6424793167234638e-8	1.3766132952889783e-8	1.158650179769796e-8	9.251019420669861e-9	8.13993807151283e-9	7.175001857915115e-9	5.313113387408826e-9	4.856545587363869e-9	4.073778129369739e-9	3.3892827587338665e-9	2.8889767068254993e-9	2.480022442171939e-9	2.0522129390175635e-9	1.7940438361867953e-9	1.5105432970720415e-9	1.263109586905665e-9	1.0717592164551804e-9	8.886353408980293e-10	7.271870675755676e-10	5.882159663621295e-10	4.906613664548014e-10	4.0371903718469915e-10	3.1926323147975375e-10	2.5830963172966544e-10	2.0346153315406902e-10	1.6051173746467973e-10	1.1988391247055318e-10	8.753000000000001e-11	5.280170117814719e-11	2.798432916301121e-11	1.2138489352239086e-11
0.00001005558530960184	9.583797856498337e-6	7.659063405943369e-6	5.966370164640515e-6	4.869648505889116e-6	4.051885785055465e-6	4.2415610542648085e-6	4.097376860907088e-6	3.780396526368766e-6	3.447180410513382e-6	3.107498766061604e-6	2.7967486658587835e-6	2.6313631430418203e-6	2.0128567465940016e-6	1.8721058327059497e-6	1.5827180436717374e-6	1.3527223882627804e-6	1.103663780711958e-6	9.240069093063536e-7	7.849327246107003e-7	6.567593628772393e-7	5.376416309654848e-7	4.443902559718922e-7	3.350772700342095e-7	2.8371841544614445e-7	2.3058294346888642e-7	1.9867328923490424e-7	1.6146746586557753e-7	1.3434699939720573e-7	1.069694474175403e-7	8.90350226830127e-8	7.417620875728655e-8	6.241044194897964e-8	4.95805066333934e-8	4.005911622490695e-8	3.321624011919263e-8	2.7627610772052223e-8	2.239566081053825e-8	1.8259428833824463e-8	1.4998561717140574e-8	1.2611721625542229e-8	1.0432421411053984e-8	8.707150562571935e-9	7.3230744792062355e-9	5.794184314812191e-9	5.102389095483319e-9	4.506608026072767e-9	3.294158150479311e-9	3.0176844912158014e-9	2.5234750393897677e-9	2.090262253438622e-9	1.7775540062415686e-9	1.5225465382335078e-9	1.25776001451284e-9	1.1026846866081039e-9	9.252273618817008e-10	7.723842223598158e-10	6.547154463795799e-10	5.422232347461479e-10	4.452196520200733e-10	3.600074231886364e-10	3.0059797448300493e-10	2.463281704232942e-10	1.935270559113922e-10	1.548398717147126e-10	1.2010333752684522e-10	9.378791847067042e-11	7.07488137855897e-11	5.280170117814719e-11	3.700000000000001e-11	2.0146218760101885e-11	8.655759313583947e-12
5.458305740795325e-6	5.154438866107018e-6	4.017101333704605e-6	3.0309247822359473e-6	2.417695096905067e-6	1.9812087820873482e-6	2.1655383065599503e-6	2.142774524659772e-6	1.9961523709317264e-6	1.8401672007557078e-6	1.6776902015613346e-6	1.5281067783024133e-6	1.4566369257018352e-6	1.1078647463822076e-6	1.0441247972628552e-6	8.869299697546952e-7	7.625414723456736e-7	6.233436622284236e-7	5.236118751356684e-7	4.4734438874706105e-7	3.758286258484574e-7	3.086332929714667e-7	2.549378633220736e-7	1.9152298829253156e-7	1.623398043948652e-7	1.3170653256315094e-7	1.1411722561885448e-7	9.269631741855843e-8	7.71867418855166e-8	6.134054614283019e-8	5.1139563819153814e-8	4.254963289026728e-8	3.587535849287443e-8	2.8478049595288155e-8	2.2907154967047144e-8	1.9042042086909153e-8	1.582604745642976e-8	1.2751701137450632e-8	1.0376294903282557e-8	8.49687272847949e-9	7.140675970568495e-9	5.887498208637494e-9	4.89927445822136e-9	4.120493344079644e-9	3.2314404694374324e-9	2.8508493493292894e-9	2.5236471371964617e-9	1.8212943569768633e-9	1.6738138213673044e-9	1.3958318171861607e-9	1.151374897250305e-9	9.76987571887338e-10	8.3525543409992e-10	6.886725789466533e-10	6.057863846912885e-10	5.06272068100482e-10	4.2217102833477183e-10	3.5733899095837743e-10	2.955471518119663e-10	2.436796604301744e-10	1.9718552980817016e-10	1.6530298602632155e-10	1.3555652510791566e-10	1.0673748997184179e-10	8.544118236109175e-11	6.601774732092674e-11	5.083881994445428e-11	3.753550532552381e-11	2.798432916301121e-11	2.0146218760101885e-11	1.28834e-11	5.708531313473118e-12
2.352052632936714e-6	2.196001958936612e-6	1.6555410848819451e-6	1.1937151792680845e-6	9.195242483141056e-7	7.353077910704003e-7	8.594183304521021e-7	8.800180864428388e-7	8.307861951718694e-7	7.771584101537698e-7	7.191524807871653e-7	6.651681502359603e-7	6.444002952912178e-7	4.867535310063857e-7	4.6626697841393076e-7	3.9837358805586985e-7	3.4495604860069565e-7	2.82672886819831e-7	2.384091456836667e-7	2.0505951775384384e-7	1.7311705315401222e-7	1.426997535755705e-7	1.1781943481891874e-7	8.81714025891137e-8	7.484698127224455e-8	6.062474981230357e-8	5.2874663370984956e-8	4.293975019151263e-8	3.580068678017223e-8	2.8404103434837374e-8	2.373480043081195e-8	1.972945381488322e-8	1.6681493360279453e-8	1.323753740841027e-8	1.0602988313217073e-8	8.845866691059742e-9	7.350437335076033e-9	5.88730667389131e-9	4.7839703412597694e-9	3.9068672667046905e-9	3.2830856422432548e-9	2.699028349363418e-9	2.2405133749618703e-9	1.8847450587969515e-9	1.464626422682825e-9	1.2947974959539674e-9	1.148531060656887e-9	8.176501224214629e-10	7.538525076148776e-10	6.264454517275448e-10	5.13997229578956e-10	4.346697714075267e-10	3.7040656025819786e-10	3.0428210036066337e-10	2.6831545457681924e-10	2.2274363524614117e-10	1.8508865522246726e-10	1.5594653865417534e-10	1.2837038284787266e-10	1.0604877579837853e-10	8.558562818424658e-11	7.187366913077906e-11	5.880174596545489e-11	4.639730384923172e-11	3.728796032366443e-11	2.902170262359907e-11	2.2419478625304355e-11	1.645303706506199e-11	1.2138489352239086e-11	8.655759313583947e-12	5.708531313473118e-12	3.037e-12


==> anc/AMS_CovMatrix_pbar.dat <==
#   Covariance matrix of uncertainties in the antiproton flux measured by AMS-02 in M. Aguilar et al., Phys. Rev. Lett. 117, 091103 (2016) and A.I. Chen, PhD thesis (2017)
#   the matrix has 57 x 57 entries corresponding to the 57 rigidity bins of AMS-02
#   diagonal entries correspond to the (squared) total error published by AMS-02, off-diagonal entries have been derived by J. Heisig, M. Korsmeier, M.W. Winkler
# 
#   Please cite J. Heisig, M. Korsmeier, M.W. Winkler, "Dark matter or correlated errors? Systematics of the AMS-02 antiproton excess" (2020) when used
#
2.063309e-6	2.793501048470478e-7	3.1179007528736823e-7	2.5912277875215184e-7	2.4905971499739363e-7	2.3841364720653307e-7	2.1581035841963563e-7	2.0027370099854677e-7	1.8286125349767747e-7	1.7266153905958346e-7	1.5441871335660375e-7	1.2098122180450866e-7	1.1670611671147087e-7	1.029186731127871e-7	7.72243916707278e-8	7.011933530998504e-8	6.021794612697909e-8	5.2555226901934826e-8	4.615434755961089e-8	4.009128640830178e-8	3.3219936993351796e-8	2.8199111351524343e-8	2.3415052020870473e-8	1.889993747615788e-8	1.5362273152023577e-8	1.2787341445587838e-8	1.0564288945896565e-8	8.3247477409545e-9	6.2556296143038984e-9	4.822891896360139e-9	3.6884935105156806e-9	2.80494588719899e-9	2.055200574126802e-9	1.5288922186262096e-9	1.115431699817211e-9	7.930268655973476e-10	5.2740484779617e-10	4.3175540431438315e-10	3.4256333540785895e-10	2.6355507858315347e-10	1.9642012914986387e-10	1.519176693222484e-10	1.2306927920996232e-10	9.897017611060037e-11	8.131284428602338e-11	6.281365970525073e-11	4.869020090969663e-11	4.107471964218075e-11	3.5147395222833944e-11	2.4558034952595003e-11	1.552553077366453e-11	9.919891405283017e-12	6.459216109396047e-12	3.884315575398018e-12	2.4401009884122278e-12	1.633100430056735e-12	3.7068858234472517e-13
2.793501048470478e-7	7.17425e-7	3.170635505973552e-7	2.8290226266239514e-7	2.8118707149780196e-7	2.70471115668872e-7	2.4472742605315463e-7	2.2720883453611011e-7	2.0549894021636326e-7	1.9338757467668853e-7	1.7451808957398585e-7	1.4045839822738786e-7	1.3499072072047522e-7	1.1958592066379852e-7	9.15782873076073e-8	8.27355802353069e-8	7.09233047863987e-8	6.179064789357773e-8	5.399812147639808e-8	4.667582404465589e-8	3.860299123321102e-8	3.270333968196837e-8	2.7124337561810282e-8	2.1876893953394316e-8	1.7754938715712965e-8	1.4769889360040521e-8	1.2176463911111994e-8	9.59379318122157e-9	7.21045835437447e-9	5.5569621659267606e-9	4.248021159597683e-9	3.22943685328043e-9	2.3658005027887724e-9	1.7596886896580984e-9	1.2837580058698801e-9	9.126954927411023e-10	6.068394267442974e-10	4.973254234219753e-10	3.950206824828368e-10	3.043092479034082e-10	2.2707490916012056e-10	1.7587643829706598e-10	1.4266521413593788e-10	1.1490163134666403e-10	9.453757321451384e-11	7.315011355142935e-11	5.678892982357093e-11	4.798940986153023e-11	4.1123818500818935e-11	2.8777301301074074e-11	1.824225847035487e-11	1.1698816069775857e-11	7.646575565134503e-12	4.617267649469469e-12	2.9119329578064796e-12	1.9554596138221036e-12	4.465949184855457e-13
3.1179007528736823e-7	3.170635505973552e-7	9.153049999999999e-7	4.429481091538946e-7	4.583960778387822e-7	4.440587777896377e-7	4.0181480150404196e-7	3.7206626050162255e-7	3.290439266965073e-7	3.0506724199630113e-7	2.7722300027915063e-7	2.322567555402218e-7	2.2158253693293796e-7	1.9799546271637645e-7	1.5764958636423657e-7	1.4182112746952036e-7	1.217841643191303e-7	1.0629486714056736e-7	9.239033520396711e-8	7.935922735072858e-8	6.563414674058517e-8	5.5553254236401684e-8	4.6129834140949456e-8	3.727774433310003e-8	3.023150058000252e-8	2.5196992205395667e-8	2.064569642898799e-8	1.630172441415883e-8	1.2318804472632628e-8	9.507516967068571e-9	7.270709779896245e-9	5.532195042264616e-9	4.055487506591151e-9	3.0181969160305287e-9	2.203658540775091e-9	1.5670833171959208e-9	1.0424941687533833e-9	8.549721235342302e-10	6.79722988491691e-10	5.239879212389893e-10	3.913121706421109e-10	3.0325996277760345e-10	2.461778508076148e-10	1.983953189100106e-10	1.6332885050860114e-10	1.2642947514214585e-10	9.82102480868343e-11	8.30253297135768e-11	7.119741859642396e-11	4.986509891883489e-11	3.162974706284787e-11	2.0294974061192338e-11	1.327029220153791e-11	8.014187672165874e-12	5.056726415771433e-12	3.3993830478971237e-12	7.752159964644309e-13
2.5912277875215184e-7	2.8290226266239514e-7	4.429481091538946e-7	7.540000000000002e-7	5.077724895341526e-7	5.112636288815721e-7	4.723106981939224e-7	4.380589091248424e-7	3.796996136227143e-7	3.4302168829055024e-7	3.0544655126404734e-7	2.537823544387251e-7	2.3892955101221103e-7	2.1243803232043116e-7	1.696339306214219e-7	1.5224545900300717e-7	1.3066185944512878e-7	1.140170718871606e-7	9.901395179004932e-8	8.498093993415616e-8	7.027462277689215e-8	5.946972686382775e-8	4.9380500094611803e-8	3.9903447413166145e-8	3.2357206096211246e-8	2.6967046592032342e-8	2.2096317714405647e-8	1.744719148878198e-8	1.3183344249608669e-8	1.0174663436013077e-8	7.781895940820872e-9	5.921997313432104e-9	4.342290914723296e-9	3.232731990194112e-9	2.3611542754273918e-9	1.680253703454124e-9	1.1188950238917744e-9	9.176437104572401e-10	7.294854139583948e-10	5.624135850633425e-10	4.199869928149475e-10	3.25526760690077e-10	2.642329445132769e-10	2.129751469578007e-10	1.7533193405531361e-10	1.3575614479248874e-10	1.0545983533134533e-10	8.917975955299825e-11	7.646660744516319e-11	5.353462705301081e-11	3.3964898522473527e-11	2.1810897989538474e-11	1.4274924645656317e-11	8.631651967093116e-12	5.45074468768397e-12	3.66604257506608e-12	8.391278605269718e-13
2.4905971499739363e-7	2.8118707149780196e-7	4.583960778387822e-7	5.077724895341526e-7	8.529999999999999e-7	6.293434622294135e-7	6.047989764300238e-7	5.728874777228294e-7	4.958857242670057e-7	4.4024988335479276e-7	3.8251181453854796e-7	3.1048887670886e-7	2.862770666728523e-7	2.5111782110194404e-7	1.9862280959049784e-7	1.7757957675106833e-7	1.52105014419793e-7	1.3259898316438432e-7	1.1519570256742667e-7	9.896217700309151e-8	8.184618928176384e-8	6.928313958580975e-8	5.752225798683855e-8	4.6466211796053884e-8	3.769026929129604e-8	3.139725666686427e-8	2.578152553154091e-8	2.0347400474082026e-8	1.534779987001875e-8	1.1840782672609234e-8	9.057459360933963e-9	6.892452525852693e-9	5.054351822656473e-9	3.763914487590382e-9	2.7496909270811386e-9	1.958180891363561e-9	1.3052716230416975e-9	1.0701566469389724e-9	8.503405346064278e-10	6.553012195247242e-10	4.891447510080375e-10	3.789817366239709e-10	3.0751198626461684e-10	2.4772745186105654e-10	2.0389495216937143e-10	1.5782133570806713e-10	1.225568565598705e-10	1.035990696082735e-10	8.880045671439917e-11	6.213514695358461e-11	3.9392664775401425e-11	2.5274475229748913e-11	1.652733787187699e-11	9.984273365227691e-12	6.3004450352792404e-12	4.2362811473863064e-12	9.680499539529969e-13
2.3841364720653307e-7	2.70471115668872e-7	4.440587777896377e-7	5.112636288815721e-7	6.293434622294135e-7	9.456999999999997e-7	7.121670351088034e-7	7.002452863041693e-7	6.181688258456027e-7	5.493836526230641e-7	4.70603667046275e-7	3.737015356982967e-7	3.3592561031846965e-7	2.8866846799017215e-7	2.2447354744377245e-7	1.991092633692772e-7	1.6979379687871314e-7	1.476906437342887e-7	1.28353907102291e-7	1.1042079626201911e-7	9.134843925421527e-8	7.737339720092539e-8	6.423976221360667e-8	5.187580869293081e-8	4.210300375049921e-8	3.505596594623549e-8	2.8875692299275836e-8	2.2777282699754144e-8	1.7139973861007354e-8	1.3217470010215635e-8	1.0112679002157955e-8	7.694929991641866e-9	5.643341067636916e-9	4.203798898444972e-9	3.071552231716714e-9	2.1892270902306696e-9	1.4608167742909705e-9	1.1972727632364434e-9	9.508198329118372e-10	7.323705149022738e-10	5.463881413435256e-10	4.2314569494912626e-10	3.431903165989432e-10	2.7629224225175503e-10	2.2734262493155078e-10	1.7591042869146667e-10	1.3654265527153017e-10	1.1537388247820998e-10	9.884704867152058e-11	6.911180803991625e-11	4.377800644374933e-11	2.806046775217808e-11	1.8331441122752315e-11	1.1063383592409422e-11	6.976038907511353e-12	4.688355448952838e-12	1.069833805307076e-12
2.1581035841963563e-7	2.4472742605315463e-7	4.0181480150404196e-7	4.723106981939224e-7	6.047989764300238e-7	7.121670351088034e-7	9.685000000000001e-7	7.804392860794241e-7	7.134396450884829e-7	6.462136769085035e-7	5.552858807112214e-7	4.3810534952562006e-7	3.842381942315332e-7	3.2240688623408424e-7	2.464752088210144e-7	2.153952598583547e-7	1.8214812200064246e-7	1.5774470438580633e-7	1.3684463776326603e-7	1.1769541804048188e-7	9.738668160766123e-8	8.252986068734244e-8	6.855075270060189e-8	5.537433463145146e-8	4.496994989858738e-8	3.744903927378322e-8	3.0898630251063304e-8	2.437610987728584e-8	1.8328738404864948e-8	1.4134879883766205e-8	1.0818766679898488e-8	8.234122531737129e-9	6.040677628653827e-9	4.5018298422126784e-9	3.2905311463457875e-9	2.3472669782592394e-9	1.5679750373429942e-9	1.2849058399121238e-9	1.0200927963421302e-9	7.85495404551923e-10	5.85824599237622e-10	4.5355253769764647e-10	3.677310637866765e-10	2.9590741484577014e-10	2.434299447144916e-10	1.8830782224558694e-10	1.4611141929884712e-10	1.234169576001675e-10	1.0569428998869431e-10	7.384828644454461e-11	4.674157575993083e-11	2.9932692947814026e-11	1.9536696376199646e-11	1.177989903434353e-11	7.422097972631238e-12	4.985642307113473e-12	1.1362764429158258e-12
2.0027370099854677e-7	2.2720883453611011e-7	3.7206626050162255e-7	4.380589091248424e-7	5.728874777228294e-7	7.002452863041693e-7	7.804392860794241e-7	1.0312999999999996e-6	8.0879823349463e-7	7.577943250964025e-7	6.650144852326824e-7	5.309196753201693e-7	4.5898866596601274e-7	3.773178519136675e-7	2.8395897734081377e-7	2.4287548046145416e-7	2.025361269940281e-7	1.7392455481295526e-7	1.5009255120093898e-7	1.2874817498384865e-7	1.0648313154146384e-7	9.024620392965596e-8	7.500430264649563e-8	6.063146298623485e-8	4.9264681817837646e-8	4.1052547897308735e-8	3.387980440601347e-8	2.6745178948352358e-8	2.012300581560683e-8	1.5525720906435814e-8	1.1888920116518333e-8	9.05267933496505e-9	6.64420832343998e-9	4.954174875850818e-9	3.6229499650614694e-9	2.5862247764866e-9	1.729238022856581e-9	1.4171371162392133e-9	1.1250283520367102e-9	8.662423289158546e-10	6.459778557228962e-10	5.000685299122907e-10	4.05387855455362e-10	3.2612654838812683e-10	2.682601709350878e-10	2.0748320031692637e-10	1.6095302174804438e-10	1.3592280667363734e-10	1.1637160474471434e-10	8.126933620688327e-11	5.140840637786899e-11	3.289726623373475e-11	2.1455357736217264e-11	1.2926562650609077e-11	8.138952567434486e-12	5.464714353435478e-12	1.2441703989125592e-12
1.8286125349767747e-7	2.0549894021636326e-7	3.290439266965073e-7	3.796996136227143e-7	4.958857242670057e-7	6.181688258456027e-7	7.134396450884829e-7	8.0879823349463e-7	9.699999999999998e-7	7.920803039573544e-7	7.188201575042023e-7	5.874095408817111e-7	5.090962921001358e-7	4.1398167343369975e-7	3.0622474888102916e-7	2.5570852984923255e-7	2.0898403227274934e-7	1.7681373011263022e-7	1.5124206737731747e-7	1.291921651800096e-7	1.0663409351688073e-7	9.033247583456753e-8	7.507434717559659e-8	6.069381890870368e-8	4.935176391328754e-8	4.112985024194343e-8	3.402636940195446e-8	2.686418120039233e-8	2.0187955864958703e-8	1.5576383316400826e-8	1.1933747866939384e-8	9.08930616501731e-9	6.67367760878566e-9	4.978914709608009e-9	3.6425881561936205e-9	2.602934407856662e-9	1.7425849562409383e-9	1.4279819558405962e-9	1.133294136994249e-9	8.723921323119616e-10	6.503518128172152e-10	5.033326767480426e-10	4.0790440421312654e-10	3.2798559560851484e-10	2.697489607769626e-10	2.0859622454946056e-10	1.617571052408817e-10	1.3656239071673007e-10	1.1686538255550306e-10	8.154534990579019e-11	5.154087473487884e-11	3.2951297749440426e-11	2.147088660621312e-11	1.2924619083384336e-11	8.132089561055706e-12	5.45711869867451e-12	1.2411997477984104e-12
1.7266153905958346e-7	1.9338757467668853e-7	3.0506724199630113e-7	3.4302168829055024e-7	4.4024988335479276e-7	5.493836526230641e-7	6.462136769085035e-7	7.577943250964025e-7	7.920803039573544e-7	9.324999999999998e-7	7.659921486791055e-7	6.484523338420827e-7	5.724373335526522e-7	4.67467856339276e-7	3.4385258102885814e-7	2.814051356043795e-7	2.2496552653954025e-7	1.8655759224213175e-7	1.5725765574832728e-7	1.3316626818225251e-7	1.0938602238712656e-7	9.247007831651774e-8	7.679131887192349e-8	6.207021006658075e-8	5.0501129336827325e-8	4.209528722250951e-8	3.490347834506487e-8	2.7564037255166786e-8	2.06941372367401e-8	1.5969372102422134e-8	1.2241972133541033e-8	9.327448405607251e-9	6.851759728350559e-9	5.114995250953518e-9	3.744016365798531e-9	2.6783800651847394e-9	1.7954542339317653e-9	1.4713702005722354e-9	1.1674832465760974e-9	8.985897106533547e-10	6.697185340403297e-10	5.182485758884014e-10	4.198868685498326e-10	3.3747710937446457e-10	2.775339498054423e-10	2.1459913256843852e-10	1.6636111749161967e-10	1.4042212914506794e-10	1.2011571660880959e-10	8.374071726464535e-11	5.288966292233835e-11	3.37864857825978e-11	2.199796576484371e-11	1.3232822377221666e-11	8.321598911735739e-12	5.581439202387507e-12	1.2688235665721492e-12
1.5441871335660375e-7	1.7451808957398585e-7	2.7722300027915063e-7	3.0544655126404734e-7	3.8251181453854796e-7	4.70603667046275e-7	5.552858807112214e-7	6.650144852326824e-7	7.188201575042023e-7	7.659921486791055e-7	8.657999999999998e-7	6.697700595020085e-7	6.092904658077406e-7	5.073797175188347e-7	3.779589855291583e-7	3.064322266382561e-7	2.408635675254307e-7	1.9565561418755106e-7	1.616453476831538e-7	1.348213019434663e-7	1.0975998094414005e-7	9.230427575149886e-8	7.648944328549837e-8	6.179435361297788e-8	5.026784397320184e-8	4.1927951167634336e-8	3.4744248082979526e-8	2.746306330682919e-8	2.0647914652104874e-8	1.594558659395341e-8	1.223103269953402e-8	9.32518987457111e-9	6.854373515828856e-9	5.1202674646121585e-9	3.750351744686553e-9	2.6849194583638222e-9	1.8016080250570268e-9	1.4768582541946123e-9	1.172114464643846e-9	9.023269523288116e-10	6.72600031024143e-10	5.205396078169492e-10	4.2177522648230646e-10	3.3898543873277826e-10	2.787943082239941e-10	2.1558075744578853e-10	1.671136907862921e-10	1.4105077110218194e-10	1.20637560847524e-10	8.407745857168772e-11	5.308268784634672e-11	3.389199401201612e-11	2.2053712530523028e-11	1.3258109630868804e-11	8.333278712038814e-12	5.587297899287847e-12	1.2690865726869567e-12
1.2098122180450866e-7	1.4045839822738786e-7	2.322567555402218e-7	2.537823544387251e-7	3.1048887670886e-7	3.737015356982967e-7	4.3810534952562006e-7	5.309196753201693e-7	5.874095408817111e-7	6.484523338420827e-7	6.697700595020085e-7	7.082e-7	5.88496004321793e-7	5.053845059752118e-7	3.882991415591343e-7	3.1566362840161113e-7	2.462449639738487e-7	1.966764677069572e-7	1.5860949787146709e-7	1.2926635682612003e-7	1.036998970375627e-7	8.629150509266802e-8	7.11640785062846e-8	5.7413626755287725e-8	4.6606593015071755e-8	3.892842518199112e-8	3.202714795402765e-8	2.5366124250737697e-8	1.919895962517867e-8	1.4855234276036803e-8	1.1400175165046076e-8	8.702308969277235e-9	6.402255657806371e-9	4.785519442145099e-9	3.5087102572658876e-9	2.511612805405246e-9	1.6858284914316479e-9	1.3828634164879934e-9	1.0987078537639453e-9	8.465072550513506e-10	6.315539337177142e-10	4.890668303351621e-10	3.9654502273162313e-10	3.1900105282977537e-10	2.624133192144619e-10	2.0295333594341079e-10	1.5739962195352418e-10	1.3288648938212102e-10	1.1371447215444006e-10	7.932847568955909e-11	5.011231221575465e-11	3.20103995779693e-11	2.0834700852663937e-11	1.2525076949218053e-11	7.869753675255958e-12	5.2775639982340036e-12	1.1987259749150847e-12
1.1670611671147087e-7	1.3499072072047522e-7	2.2158253693293796e-7	2.3892955101221103e-7	2.862770666728523e-7	3.3592561031846965e-7	3.842381942315332e-7	4.5898866596601274e-7	5.090962921001358e-7	5.724373335526522e-7	6.092904658077406e-7	5.88496004321793e-7	7.001000000000002e-7	5.144407695864374e-7	4.0688352118450264e-7	3.3701815343994945e-7	2.6444539354317987e-7	2.0971886354820005e-7	1.6657637402370912e-7	1.3338428442142035e-7	1.05183442740418e-7	8.638501073324675e-8	7.06049951366794e-8	5.6641508305433715e-8	4.587951336479687e-8	3.8259843928470857e-8	3.156038962371604e-8	2.4989013458566443e-8	1.8875306548992646e-8	1.460398816240401e-8	1.1214746962028292e-8	8.563686689902782e-9	6.303511921537183e-9	4.715172544130272e-9	3.4590035274968393e-9	2.479421494959129e-9	1.6667626898540406e-9	1.3674247919312668e-9	1.0862280250812735e-9	8.36818291543005e-10	6.241922146938928e-10	4.833329028087061e-10	3.918194782497776e-10	3.150519218481275e-10	2.591844492564093e-10	2.0046586971457274e-10	1.554305835097399e-10	1.3120976521311894e-10	1.1223149608771105e-10	7.821659983928639e-11	4.937297648099837e-11	3.151030937192687e-11	2.049144939283672e-11	1.2309539690849508e-11	7.731284325755904e-12	5.182074464741555e-12	1.1760124929173863e-12
1.029186731127871e-7	1.1958592066379852e-7	1.9799546271637645e-7	2.1243803232043116e-7	2.5111782110194404e-7	2.8866846799017215e-7	3.2240688623408424e-7	3.773178519136675e-7	4.1398167343369975e-7	4.67467856339276e-7	5.073797175188347e-7	5.053845059752118e-7	5.144407695864374e-7	5.437e-7	3.909614190081966e-7	3.33125342413771e-7	2.662281900038612e-7	2.1231898411153384e-7	1.6750630265258904e-7	1.321733461528337e-7	1.0240969569904891e-7	8.270421440070144e-8	6.673454397558786e-8	5.306961558339037e-8	4.276252303583418e-8	3.556856528693906e-8	2.9293659611765196e-8	2.3189572715830628e-8	1.752303947680531e-8	1.3563446471832767e-8	1.0421228595826744e-8	7.96239388434352e-9	5.864483546386632e-9	4.389751799314433e-9	3.2224435389801475e-9	2.311813441330194e-9	1.5557339752060296e-9	1.2767918723328842e-9	1.0145093702843933e-9	7.817427740865301e-10	5.832271129799008e-10	4.5169062682827363e-10	3.6622665418918254e-10	2.944706495502245e-10	2.422994547393573e-10	1.8742721943441222e-10	1.4532531219926537e-10	1.2268116725786267e-10	1.0493185003255205e-10	7.311110831557081e-11	4.6136175665455355e-11	2.9428632100380404e-11	1.9125538728878345e-11	1.1480847048973818e-11	7.207628742449996e-12	4.82977760415058e-12	1.094513742532954e-12
7.72243916707278e-8	9.15782873076073e-8	1.5764958636423657e-7	1.696339306214219e-7	1.9862280959049784e-7	2.2447354744377245e-7	2.464752088210144e-7	2.8395897734081377e-7	3.0622474888102916e-7	3.4385258102885814e-7	3.779589855291583e-7	3.882991415591343e-7	4.0688352118450264e-7	3.909614190081966e-7	3.763999999999999e-7	2.962218610468438e-7	2.4333010956464203e-7	1.9739361370553167e-7	1.559897217042117e-7	1.2176788044468118e-7	9.288818846685534e-8	7.353489639298474e-8	5.834785012528174e-8	4.582893204305236e-8	3.6529573952608275e-8	3.02684407611432e-8	2.458407117185339e-8	1.946361922331621e-8	1.482558600093719e-8	1.1495646842319919e-8	8.831372134666427e-9	6.755431901482568e-9	4.979117468212669e-9	3.7280980346958e-9	2.7393488960432416e-9	1.963144736112302e-9	1.3203584278071188e-9	1.0843334999300036e-9	8.628842738620084e-10	6.656355644684326e-10	4.972573080845754e-10	3.8542986614483105e-10	3.128328486799411e-10	2.5195652148461697e-10	2.0735733670136368e-10	1.6043190629877876e-10	1.245032079969863e-10	1.0515227947730068e-10	9.004080656984371e-11	6.28780636269126e-11	3.9739546394962224e-11	2.5390594791773792e-11	1.6523873183027402e-11	9.927660823110375e-12	6.231935387165273e-12	4.180526323402932e-12	9.48825169472963e-13
7.011933530998504e-8	8.27355802353069e-8	1.4182112746952036e-7	1.5224545900300717e-7	1.7757957675106833e-7	1.991092633692772e-7	2.153952598583547e-7	2.4287548046145416e-7	2.5570852984923255e-7	2.814051356043795e-7	3.064322266382561e-7	3.1566362840161113e-7	3.3701815343994945e-7	3.33125342413771e-7	2.962218610468438e-7	2.96e-7	2.295491316061094e-7	1.9113840662284026e-7	1.5363044758098203e-7	1.207091889579296e-7	9.165656392285248e-8	7.167247872019563e-8	5.5980004495487735e-8	4.3282443459314365e-8	3.409516524181139e-8	2.800194224300655e-8	2.2665062221300038e-8	1.7881225552140126e-8	1.357675490166396e-8	1.05179087435479e-8	8.081677637564396e-9	6.1834130081666615e-9	4.559787109599157e-9	3.4167070353695152e-9	2.5121779572900665e-9	1.8027484840928548e-9	1.2143404887464999e-9	9.975613442101419e-10	7.938500735548329e-10	6.124442293499465e-10	4.575203006280692e-10	3.5466758088556157e-10	2.8786538730393306e-10	2.3179298418912303e-10	1.9080445292467712e-10	1.4765298824333471e-10	1.1457791129365901e-10	9.677429584236148e-11	8.284758152946285e-11	5.7813957839356235e-11	3.6521994437919285e-11	2.3320910670063392e-11	1.516755195181785e-11	9.107884016254866e-12	5.716270576516625e-12	3.8335663405250145e-12	8.694755306635048e-13
6.021794612697909e-8	7.09233047863987e-8	1.217841643191303e-7	1.3066185944512878e-7	1.52105014419793e-7	1.6979379687871314e-7	1.8214812200064246e-7	2.025361269940281e-7	2.0898403227274934e-7	2.2496552653954025e-7	2.408635675254307e-7	2.462449639738487e-7	2.6444539354317987e-7	2.662281900038612e-7	2.4333010956464203e-7	2.295491316061094e-7	2.1929000000000005e-7	1.7317315427258385e-7	1.4266828578265116e-7	1.1388451078549882e-7	8.693570028895767e-8	6.765854598647683e-8	5.223207989875544e-8	3.9774688023481597e-8	3.088655191277586e-8	2.5071707061700094e-8	2.0117339340999152e-8	1.5779720023497183e-8	1.1942561874614076e-8	9.2366412702135e-9	7.0933389310071935e-9	5.42743908832328e-9	4.003738282458769e-9	3.0018471581981766e-9	2.208637763972933e-9	1.5864181571092906e-9	1.0699035965934102e-9	8.792440188652488e-10	6.999027603118548e-10	5.401275725438877e-10	4.035987715818078e-10	3.129511149472257e-10	2.540610978058201e-10	2.0459727590075345e-10	1.684609028693667e-10	1.3039342100831278e-10	1.0119752287980566e-10	8.548683119453493e-11	7.31870048025972e-11	5.106370773607394e-11	3.225556258877495e-11	2.0593460508357973e-11	1.3390648058671654e-11	8.03896599213577e-12	5.044976153562959e-12	3.3834519740949453e-12	7.671902733167135e-13
5.2555226901934826e-8	6.179064789357773e-8	1.0629486714056736e-7	1.140170718871606e-7	1.3259898316438432e-7	1.476906437342887e-7	1.5774470438580633e-7	1.7392455481295526e-7	1.7681373011263022e-7	1.8655759224213175e-7	1.9565561418755106e-7	1.966764677069572e-7	2.0971886354820005e-7	2.1231898411153384e-7	1.9739361370553167e-7	1.9113840662284026e-7	1.7317315427258385e-7	1.6554499999999996e-7	1.3042156478306802e-7	1.0663478834852973e-7	8.268246922248746e-8	6.471615648012794e-8	4.9797498112044776e-8	3.753445161277412e-8	2.876864059271994e-8	2.3052723297373636e-8	1.8284698877474237e-8	1.4219990183462548e-8	1.0706130733096402e-8	8.253312880863911e-9	6.327787924770361e-9	4.83883247764312e-9	3.5693547595223876e-9	2.6770490825408085e-9	1.97069288027027e-9	1.4165757836835688e-9	9.563137019907749e-10	7.862269525307489e-10	6.2609255995148e-10	4.833462255993137e-10	3.612906081100351e-10	2.8023936716356846e-10	2.275720158294227e-10	1.8330499903413826e-10	1.5097666512195495e-10	1.1689491542975664e-10	9.074045487177924e-11	7.667112234856566e-11	6.564793898652963e-11	4.5802520697143316e-11	2.8934875924954347e-11	1.8473621043780552e-11	1.201145612215063e-11	7.210368853460002e-12	4.525265605155571e-12	3.0352956423255763e-12	6.881774788677312e-13
4.615434755961089e-8	5.399812147639808e-8	9.239033520396711e-8	9.901395179004932e-8	1.1519570256742667e-7	1.28353907102291e-7	1.3684463776326603e-7	1.5009255120093898e-7	1.5124206737731747e-7	1.5725765574832728e-7	1.616453476831538e-7	1.5860949787146709e-7	1.6657637402370912e-7	1.6750630265258904e-7	1.559897217042117e-7	1.5363044758098203e-7	1.4266828578265116e-7	1.3042156478306802e-7	1.2234400000000003e-7	9.619865623503134e-8	7.63464531500253e-8	6.069167033090789e-8	4.699133805475682e-8	3.532357564623156e-8	2.6864970174400093e-8	2.1272163642500397e-8	1.673354476535927e-8	1.2869825002920521e-8	9.585652299366671e-9	7.345767789223611e-9	5.616390320305271e-9	4.287666654951366e-9	3.1610289441323996e-9	2.3716412400280956e-9	1.7465658620190454e-9	1.2578323904369676e-9	8.50916333941229e-10	6.999411224737393e-10	5.573719484112052e-10	4.3037672677833627e-10	3.2169313034484114e-10	2.4958921358205214e-10	2.026902944879231e-10	1.6318252975576619e-10	1.3448054786804661e-10	1.0417909084863567e-10	8.086532210269774e-11	6.834442415640009e-11	5.849418854619143e-11	4.0752250613911545e-11	2.5725035452224944e-11	1.640586825653337e-11	1.065482905059413e-11	6.3906249818377946e-12	4.011844420256076e-12	2.6888915657116188e-12	6.085320352824489e-13
4.009128640830178e-8	4.667582404465589e-8	7.935922735072858e-8	8.498093993415616e-8	9.896217700309151e-8	1.1042079626201911e-7	1.1769541804048188e-7	1.2874817498384865e-7	1.291921651800096e-7	1.3316626818225251e-7	1.348213019434663e-7	1.2926635682612003e-7	1.3338428442142035e-7	1.321733461528337e-7	1.2176788044468118e-7	1.207091889579296e-7	1.1388451078549882e-7	1.0663478834852973e-7	9.619865623503134e-8	8.9297e-8	6.811590759654652e-8	5.5367836380977934e-8	4.3490565552101805e-8	3.287768199884701e-8	2.498550339465382e-8	1.962805485135687e-8	1.5358652079688357e-8	1.167249544411714e-8	8.574365908804074e-9	6.515883092899157e-9	4.9598219958655674e-9	3.7750601119714955e-9	2.7792608938280705e-9	2.0853256835016856e-9	1.5360355166661688e-9	1.109052094463998e-9	7.524336114855798e-10	6.193415007594249e-10	4.931210205513603e-10	3.808444858067409e-10	2.8464042547285577e-10	2.2091510728159893e-10	1.7940409653479143e-10	1.44312379319316e-10	1.1903320701444717e-10	9.228901627595718e-11	7.162732171802674e-11	6.056007261069302e-11	5.1795606468539186e-11	3.599958522860021e-11	2.269638689076876e-11	1.4446678350935644e-11	9.364082029063359e-12	5.608424977854523e-12	3.522679564436402e-12	2.357532182625971e-12	5.316931675951175e-13
3.3219936993351796e-8	3.860299123321102e-8	6.563414674058517e-8	7.027462277689215e-8	8.184618928176384e-8	9.134843925421527e-8	9.738668160766123e-8	1.0648313154146384e-7	1.0663409351688073e-7	1.0938602238712656e-7	1.0975998094414005e-7	1.036998970375627e-7	1.05183442740418e-7	1.0240969569904891e-7	9.288818846685534e-8	9.165656392285248e-8	8.693570028895767e-8	8.268246922248746e-8	7.63464531500253e-8	6.811590759654652e-8	6.109e-8	4.763808418657013e-8	3.819686219050256e-8	2.9275913750628666e-8	2.238968993972387e-8	1.7568859580046513e-8	1.367475321447332e-8	1.0287288325921424e-8	7.4730442539634e-9	5.624420624207637e-9	4.2517227213070095e-9	3.2209485091989003e-9	2.3641225630318284e-9	1.7712793350771873e-9	1.303886412457885e-9	9.423719696147284e-10	6.40349655640792e-10	5.27350710021605e-10	4.1997693184559686e-10	3.2450499860823513e-10	2.426104974845501e-10	1.8839843488069016e-10	1.530533819049275e-10	1.2310074472925968e-10	1.0162158572015437e-10	7.885347206694041e-11	6.121545132106491e-11	5.178538154397311e-11	4.4285661205311765e-11	3.074662647956252e-11	1.9378247523402747e-11	1.2324463297054034e-11	7.980917827433961e-12	4.776864147245897e-12	3.0026002676146063e-12	2.007973363437664e-12	4.518258346991832e-13
2.8199111351524343e-8	3.270333968196837e-8	5.5553254236401684e-8	5.946972686382775e-8	6.928313958580975e-8	7.737339720092539e-8	8.252986068734244e-8	9.024620392965596e-8	9.033247583456753e-8	9.247007831651774e-8	9.230427575149886e-8	8.629150509266802e-8	8.638501073324675e-8	8.270421440070144e-8	7.353489639298474e-8	7.167247872019563e-8	6.765854598647683e-8	6.471615648012794e-8	6.069167033090789e-8	5.5367836380977934e-8	4.763808418657013e-8	4.1892999999999997e-8	3.352027221449675e-8	2.6205840385090488e-8	2.0320941381642875e-8	1.6044573086840467e-8	1.2513465379379559e-8	9.358648741501504e-9	6.732756654564536e-9	5.017787197381266e-9	3.762740634218505e-9	2.832809318418438e-9	2.069625860442902e-9	1.5464265265937898e-9	1.1364944786632862e-9	8.220052932579228e-10	5.594375618917416e-10	4.6088103792883244e-10	3.6706272571091987e-10	2.83751320052284e-10	2.1220460822932724e-10	1.6489612474190564e-10	1.3401538919429859e-10	1.0775687220336466e-10	8.905495266429415e-11	6.917895891072359e-11	5.3721096177925415e-11	4.547917482301167e-11	3.8883827104019705e-11	2.6952147949215056e-11	1.6977894075642353e-11	1.0784089665768884e-11	6.973359377387008e-12	4.169733115507447e-12	2.6240941730220863e-12	1.7525939591634383e-12	3.9291057738981306e-13
2.3415052020870473e-8	2.7124337561810282e-8	4.6129834140949456e-8	4.9380500094611803e-8	5.752225798683855e-8	6.423976221360667e-8	6.855075270060189e-8	7.500430264649563e-8	7.507434717559659e-8	7.679131887192349e-8	7.648944328549837e-8	7.11640785062846e-8	7.06049951366794e-8	6.673454397558786e-8	5.834785012528174e-8	5.5980004495487735e-8	5.223207989875544e-8	4.9797498112044776e-8	4.699133805475682e-8	4.3490565552101805e-8	3.819686219050256e-8	3.352027221449675e-8	2.9064999999999996e-8	2.257680175073445e-8	1.7833684411541136e-8	1.4257027316188742e-8	1.1192522361377835e-8	8.36766197580612e-9	5.993227391031168e-9	4.431306608167684e-9	3.295083090803013e-9	2.462933619873468e-9	1.7879822444625173e-9	1.3297420260891008e-9	9.741165082537393e-10	7.038521000574023e-10	4.791551792155898e-10	3.946125422458758e-10	3.142538617241805e-10	2.4303295684541386e-10	1.8182972006514701e-10	1.413989878424538e-10	1.1498459178347979e-10	9.246805700754196e-11	7.650190563057063e-11	5.949465939314195e-11	4.622494276552299e-11	3.916763248296868e-11	3.3490726243145254e-11	2.3192777985403177e-11	1.4611181378024224e-11	9.276592484759527e-12	5.994732030866538e-12	3.5836819479763243e-12	2.2587128884934268e-12	1.5074489648755603e-12	3.3721130323102647e-13
1.889993747615788e-8	2.1876893953394316e-8	3.727774433310003e-8	3.9903447413166145e-8	4.6466211796053884e-8	5.187580869293081e-8	5.537433463145146e-8	6.063146298623485e-8	6.069381890870368e-8	6.207021006658075e-8	6.179435361297788e-8	5.7413626755287725e-8	5.6641508305433715e-8	5.306961558339037e-8	4.582893204305236e-8	4.3282443459314365e-8	3.9774688023481597e-8	3.753445161277412e-8	3.532357564623156e-8	3.287768199884701e-8	2.9275913750628666e-8	2.6205840385090488e-8	2.257680175073445e-8	1.9072e-8	1.4928474192313304e-8	1.2144728870133117e-8	9.647967796841405e-9	7.256074411164062e-9	5.206174417663033e-9	3.833614392321219e-9	2.831114242929734e-9	2.1015248695180126e-9	1.5142819427554964e-9	1.1188523258572278e-9	8.154541908628692e-10	5.87395374207874e-10	3.993292579802055e-10	3.2836700832736966e-10	2.6132021604599833e-10	2.0210780714622069e-10	1.512603861318325e-10	1.177046315631866e-10	9.577770184887628e-11	7.704787350620045e-11	6.381024196292175e-11	4.967687626991332e-11	3.862179443315612e-11	3.2754222191758545e-11	2.80161367098625e-11	1.939450809682606e-11	1.2223307196823077e-11	7.759255625769772e-12	5.01213605843185e-12	2.9957708964189493e-12	1.8910367099193073e-12	1.2615097426011822e-12	2.81480004507874e-13
1.5362273152023577e-8	1.7754938715712965e-8	3.023150058000252e-8	3.2357206096211246e-8	3.769026929129604e-8	4.210300375049921e-8	4.496994989858738e-8	4.9264681817837646e-8	4.935176391328754e-8	5.0501129336827325e-8	5.026784397320184e-8	4.6606593015071755e-8	4.587951336479687e-8	4.276252303583418e-8	3.6529573952608275e-8	3.409516524181139e-8	3.088655191277586e-8	2.876864059271994e-8	2.6864970174400093e-8	2.498550339465382e-8	2.238968993972387e-8	2.0320941381642875e-8	1.7833684411541136e-8	1.4928474192313304e-8	1.2762000000000002e-8	1.0221520140778407e-8	8.279284312224688e-9	6.299751713811777e-9	4.544336848089332e-9	3.3497007699173527e-9	2.4679390730542662e-9	1.8240175878026362e-9	1.30621794860116e-9	9.591341783622583e-10	6.949566658452245e-10	4.991990418044845e-10	3.3907145391877234e-10	2.781133408000667e-10	2.2093152840520139e-10	1.707981695488977e-10	1.2781394327960706e-10	9.953265606371969e-11	8.103748986314793e-11	6.516881777962119e-11	5.406741091803747e-11	4.216790444570319e-11	3.280531318939815e-11	2.7858463324178324e-11	2.382589752705365e-11	1.6458501703902882e-11	1.0369155859654834e-11	6.571219970895512e-12	4.236026064899208e-12	2.528587692440029e-12	1.6003773735638991e-12	1.0653763926339885e-12	2.360824894088376e-13
1.2787341445587838e-8	1.4769889360040521e-8	2.5196992205395667e-8	2.6967046592032342e-8	3.139725666686427e-8	3.505596594623549e-8	3.744903927378322e-8	4.1052547897308735e-8	4.112985024194343e-8	4.209528722250951e-8	4.1927951167634336e-8	3.892842518199112e-8	3.8259843928470857e-8	3.556856528693906e-8	3.02684407611432e-8	2.800194224300655e-8	2.5071707061700094e-8	2.3052723297373636e-8	2.1272163642500397e-8	1.962805485135687e-8	1.7568859580046513e-8	1.6044573086840467e-8	1.4257027316188742e-8	1.2144728870133117e-8	1.0221520140778407e-8	8.973e-9	7.132329165801774e-9	5.5101844806728856e-9	4.024292140133145e-9	2.9852462744794216e-9	2.202594493621826e-9	1.626149089282031e-9	1.1591994278268967e-9	8.456904642416806e-10	6.08504827382247e-10	4.3440026700194946e-10	2.9377461555175505e-10	2.397306521620428e-10	1.8984020511710253e-10	1.4653223978277432e-10	1.0959106111298998e-10	8.535616569123329e-11	6.952707874391912e-11	5.5933664018402536e-11	4.645385287528131e-11	3.627082155160178e-11	2.8240438423461788e-11	2.4006904603538433e-11	2.054317092192731e-11	1.4190882891772342e-11	8.947737341197572e-12	5.6715518493170144e-12	3.6556723245944525e-12	2.182424621752596e-12	1.3841619788624136e-12	9.21259521385038e-13	2.0358011952271778e-13
1.0564288945896565e-8	1.2176463911111994e-8	2.064569642898799e-8	2.2096317714405647e-8	2.578152553154091e-8	2.8875692299275836e-8	3.0898630251063304e-8	3.387980440601347e-8	3.402636940195446e-8	3.490347834506487e-8	3.4744248082979526e-8	3.202714795402765e-8	3.156038962371604e-8	2.9293659611765196e-8	2.458407117185339e-8	2.2665062221300038e-8	2.0117339340999152e-8	1.8284698877474237e-8	1.673354476535927e-8	1.5358652079688357e-8	1.367475321447332e-8	1.2513465379379559e-8	1.1192522361377835e-8	9.647967796841405e-9	8.279284312224688e-9	7.132329165801774e-9	6.308999999999997e-9	4.791112027075107e-9	3.5260071611817417e-9	2.6468785329660572e-9	1.9743178197285446e-9	1.4662556273199462e-9	1.048179608037532e-9	7.654608350923118e-10	5.494137113507675e-10	3.933820431159408e-10	2.6707129630204093e-10	2.1726768242240147e-10	1.7135253673628716e-10	1.321000027661112e-10	9.869035087688699e-11	7.698359544381166e-11	6.276112395869916e-11	5.0372799845185526e-11	4.205126748212218e-11	3.30068765527801e-11	2.573322132362726e-11	2.1956608741437527e-11	1.87664473217215e-11	1.2857613367182167e-11	8.088670807909111e-12	5.09156651656517e-12	3.2553438794342345e-12	1.9330931114982883e-12	1.2371141640909518e-12	8.16071419550471e-13	1.7545578734370468e-13
8.3247477409545e-9	9.59379318122157e-9	1.630172441415883e-8	1.744719148878198e-8	2.0347400474082026e-8	2.2777282699754144e-8	2.437610987728584e-8	2.6745178948352358e-8	2.686418120039233e-8	2.7564037255166786e-8	2.746306330682919e-8	2.5366124250737697e-8	2.4989013458566443e-8	2.3189572715830628e-8	1.946361922331621e-8	1.7881225552140126e-8	1.5779720023497183e-8	1.4219990183462548e-8	1.2869825002920521e-8	1.167249544411714e-8	1.0287288325921424e-8	9.358648741501504e-9	8.36766197580612e-9	7.256074411164062e-9	6.299751713811777e-9	5.5101844806728856e-9	4.791112027075107e-9	4.013000000000001e-9	2.8793179981829507e-9	2.1949934410875164e-9	1.6567105090083142e-9	1.2412716807808217e-9	8.913355306439215e-10	6.512196109183877e-10	4.660220007974919e-10	3.321197285006568e-10	2.2448304989115471e-10	1.811288001148484e-10	1.4193642949511377e-10	1.0896703427083791e-10	8.120905422410774e-11	6.32984388769292e-11	5.160459094033032e-11	4.1417379197495527e-11	3.463352061848887e-11	2.7237877571105612e-11	2.1263285842420904e-11	1.817668082193998e-11	1.5548725293869436e-11	1.0649210582741062e-11	6.7086621456460575e-12	4.223040373269808e-12	2.698562117190439e-12	1.6025989996734895e-12	1.030477997769005e-12	6.791093668628148e-13	1.449283034584125e-13
6.2556296143038984e-9	7.21045835437447e-9	1.2318804472632628e-8	1.3183344249608669e-8	1.534779987001875e-8	1.7139973861007354e-8	1.8328738404864948e-8	2.012300581560683e-8	2.0187955864958703e-8	2.06941372367401e-8	2.0647914652104874e-8	1.919895962517867e-8	1.8875306548992646e-8	1.752303947680531e-8	1.482558600093719e-8	1.357675490166396e-8	1.1942561874614076e-8	1.0706130733096402e-8	9.585652299366671e-9	8.574365908804074e-9	7.4730442539634e-9	6.732756654564536e-9	5.993227391031168e-9	5.206174417663033e-9	4.544336848089332e-9	4.024292140133145e-9	3.5260071611817417e-9	2.8793179981829507e-9	2.309e-9	1.7136823251810787e-9	1.3099243181375906e-9	9.927494977406986e-10	7.175892283942835e-10	5.249274242303026e-10	3.746934514695327e-10	2.645406267166018e-10	1.770184898513405e-10	1.407917433616662e-10	1.0912071838166948e-10	8.30189782870909e-11	6.151007334871002e-11	4.773378577157702e-11	3.8830195557464815e-11	3.1182500404937737e-11	2.6024068077133264e-11	2.0438584279399412e-11	1.5963683352509796e-11	1.3643300506938394e-11	1.1690283578978702e-11	8.044571635180232e-12	5.083279402196316e-12	3.214990895462386e-12	2.064408079849652e-12	1.2306846247303117e-12	7.909100514359986e-13	5.239877763844527e-13	1.1314574110515741e-13
4.822891896360139e-9	5.5569621659267606e-9	9.507516967068571e-9	1.0174663436013077e-8	1.1840782672609234e-8	1.3217470010215635e-8	1.4134879883766205e-8	1.5525720906435814e-8	1.5576383316400826e-8	1.5969372102422134e-8	1.594558659395341e-8	1.4855234276036803e-8	1.460398816240401e-8	1.3563446471832767e-8	1.1495646842319919e-8	1.05179087435479e-8	9.2366412702135e-9	8.253312880863911e-9	7.345767789223611e-9	6.515883092899157e-9	5.624420624207637e-9	5.017787197381266e-9	4.431306608167684e-9	3.833614392321219e-9	3.3497007699173527e-9	2.9852462744794216e-9	2.6468785329660572e-9	2.1949934410875164e-9	1.7136823251810787e-9	1.4214800000000001e-9	1.0534809636769002e-9	8.115224720931472e-10	5.946073111069269e-10	4.3924633732241087e-10	3.151561977317925e-10	2.2268447094148362e-10	1.4881766163838467e-10	1.1711316216322548e-10	8.97940379694372e-11	6.766424901545484e-11	4.9762875038193595e-11	3.842437723921534e-11	3.1161782380763586e-11	2.4979758374883976e-11	2.0846529121762098e-11	1.6384838135535366e-11	1.2807732983503594e-11	1.0961021500968949e-11	9.400081089129943e-12	6.470708364926805e-12	4.095524155500697e-12	2.5922601966604576e-12	1.665040438767782e-12	9.933172642547868e-13	6.410917677144293e-13	4.248703812927334e-13	9.134400993419167e-14
3.6884935105156806e-9	4.248021159597683e-9	7.270709779896245e-9	7.781895940820872e-9	9.057459360933963e-9	1.0112679002157955e-8	1.0818766679898488e-8	1.1888920116518333e-8	1.1933747866939384e-8	1.2241972133541033e-8	1.223103269953402e-8	1.1400175165046076e-8	1.1214746962028292e-8	1.0421228595826744e-8	8.831372134666427e-9	8.081677637564396e-9	7.0933389310071935e-9	6.327787924770361e-9	5.616390320305271e-9	4.9598219958655674e-9	4.2517227213070095e-9	3.762740634218505e-9	3.295083090803013e-9	2.831114242929734e-9	2.4679390730542662e-9	2.202594493621826e-9	1.9743178197285446e-9	1.6567105090083142e-9	1.3099243181375906e-9	1.0534809636769002e-9	8.828200000000002e-10	6.554136173900248e-10	4.887354396653352e-10	3.6659260540110163e-10	2.6593289543090847e-10	1.893838079763146e-10	1.272294004459856e-10	9.943972693606649e-11	7.551552730523885e-11	5.634788280409029e-11	4.107432382242082e-11	3.15134456581946e-11	2.544222446835477e-11	2.0321539839142575e-11	1.696292957527371e-11	1.335202342116445e-11	1.0446132038703408e-11	8.9595984848842e-12	7.688733224873043e-12	5.285320068419257e-12	3.350465925575903e-12	2.119631678243925e-12	1.3597152181663094e-12	8.110747879798415e-13	5.274343504313393e-13	3.4903763246471487e-13	7.417764072915137e-14
2.80494588719899e-9	3.22943685328043e-9	5.532195042264616e-9	5.921997313432104e-9	6.892452525852693e-9	7.694929991641866e-9	8.234122531737129e-9	9.05267933496505e-9	9.08930616501731e-9	9.327448405607251e-9	9.32518987457111e-9	8.702308969277235e-9	8.563686689902782e-9	7.96239388434352e-9	6.755431901482568e-9	6.1834130081666615e-9	5.42743908832328e-9	4.83883247764312e-9	4.287666654951366e-9	3.7750601119714955e-9	3.2209485091989003e-9	2.832809318418438e-9	2.462933619873468e-9	2.1015248695180126e-9	1.8240175878026362e-9	1.626149089282031e-9	1.4662556273199462e-9	1.2412716807808217e-9	9.927494977406986e-10	8.115224720931472e-10	6.554136173900248e-10	5.580499999999998e-10	3.9875074157032803e-10	3.0455496392088937e-10	2.2417845817267927e-10	1.6141003665174314e-10	1.0933685572656439e-10	8.500246800047411e-11	6.394623867339405e-11	4.7162178155469707e-11	3.397672029774501e-11	2.580735905559177e-11	2.0672868606192106e-11	1.641480906510598e-11	1.3669096308281314e-11	1.075408456167384e-11	8.413013318617299e-12	7.225440732484676e-12	6.204421521787656e-12	4.263031066495579e-12	2.7077951562248983e-12	1.713995348798609e-12	1.0993919512841324e-12	6.563007071625561e-13	4.2978486631712954e-13	2.8443309191269024e-13	5.996525165179313e-14
2.055200574126802e-9	2.3658005027887724e-9	4.055487506591151e-9	4.342290914723296e-9	5.054351822656473e-9	5.643341067636916e-9	6.040677628653827e-9	6.64420832343998e-9	6.67367760878566e-9	6.851759728350559e-9	6.854373515828856e-9	6.402255657806371e-9	6.303511921537183e-9	5.864483546386632e-9	4.979117468212669e-9	4.559787109599157e-9	4.003738282458769e-9	3.5693547595223876e-9	3.1610289441323996e-9	2.7792608938280705e-9	2.3641225630318284e-9	2.069625860442902e-9	1.7879822444625173e-9	1.5142819427554964e-9	1.30621794860116e-9	1.1591994278268967e-9	1.048179608037532e-9	8.913355306439215e-10	7.175892283942835e-10	5.946073111069269e-10	4.887354396653352e-10	3.9875074157032803e-10	3.3184999999999994e-10	2.4176600493448913e-10	1.814513710661538e-10	1.3290312469103118e-10	9.13697818662092e-11	7.111984175428815e-11	5.32589507895979e-11	3.892941471532019e-11	2.7727539874829927e-11	2.082250526255362e-11	1.6510908483612267e-11	1.299904588772379e-11	1.0777318638883564e-11	8.464009527519682e-12	6.614548164006745e-12	5.6870040872667454e-12	4.884738574197874e-12	3.3525717600228703e-12	2.1345593494044863e-12	1.3522177247699581e-12	8.674238911291374e-13	5.185505443836528e-13	3.427339780680514e-13	2.2684581979292662e-13	4.7396528207138464e-14
1.5288922186262096e-9	1.7596886896580984e-9	3.0181969160305287e-9	3.232731990194112e-9	3.763914487590382e-9	4.203798898444972e-9	4.5018298422126784e-9	4.954174875850818e-9	4.978914709608009e-9	5.114995250953518e-9	5.1202674646121585e-9	4.785519442145099e-9	4.715172544130272e-9	4.389751799314433e-9	3.7280980346958e-9	3.4167070353695152e-9	3.0018471581981766e-9	2.6770490825408085e-9	2.3716412400280956e-9	2.0853256835016856e-9	1.7712793350771873e-9	1.5464265265937898e-9	1.3297420260891008e-9	1.1188523258572278e-9	9.591341783622583e-10	8.456904642416806e-10	7.654608350923118e-10	6.512196109183877e-10	5.249274242303026e-10	4.3924633732241087e-10	3.6659260540110163e-10	3.0455496392088937e-10	2.4176600493448913e-10	2.1002e-10	1.483568638208976e-10	1.1110072823915693e-10	7.797875151138695e-11	6.119900306173237e-11	4.591642631786358e-11	3.3427889998771564e-11	2.360455713714459e-11	1.7534228542296948e-11	1.3745482652562556e-11	1.0704088867503627e-11	8.81524673502868e-12	6.897223541779163e-12	5.376037199251825e-12	4.623264688965412e-12	3.969679824423685e-12	2.7191716108765055e-12	1.7356117804096363e-12	1.1001182821079856e-12	7.055311695357947e-13	4.2234753103757306e-13	2.823907441477954e-13	1.8692515064044476e-13	3.856020281002259e-14
1.115431699817211e-9	1.2837580058698801e-9	2.203658540775091e-9	2.3611542754273918e-9	2.7496909270811386e-9	3.071552231716714e-9	3.2905311463457875e-9	3.6229499650614694e-9	3.6425881561936205e-9	3.744016365798531e-9	3.750351744686553e-9	3.5087102572658876e-9	3.4590035274968393e-9	3.2224435389801475e-9	2.7393488960432416e-9	2.5121779572900665e-9	2.208637763972933e-9	1.97069288027027e-9	1.7465658620190454e-9	1.5360355166661688e-9	1.303886412457885e-9	1.1364944786632862e-9	9.741165082537393e-10	8.154541908628692e-10	6.949566658452245e-10	6.08504827382247e-10	5.494137113507675e-10	4.660220007974919e-10	3.746934514695327e-10	3.151561977317925e-10	2.6593289543090847e-10	2.2417845817267927e-10	1.814513710661538e-10	1.483568638208976e-10	1.2888999999999996e-10	8.948145097782771e-11	6.430908847947449e-11	5.1170132898521006e-11	3.8704883944474204e-11	2.822713761762142e-11	1.9850467560662243e-11	1.4618491059005648e-11	1.1331704156498124e-11	8.718961983107268e-12	7.109741610600775e-12	5.523310534078491e-12	4.282800627005169e-12	3.675526243296339e-12	3.1510223730495233e-12	2.153345747758893e-12	1.3774977852101584e-12	8.742566383863927e-13	5.611241220403046e-13	3.3666553950514035e-13	2.276308005540964e-13	1.5090739298797318e-13	3.085444302460521e-14
7.930268655973476e-10	9.126954927411023e-10	1.5670833171959208e-9	1.680253703454124e-9	1.958180891363561e-9	2.1892270902306696e-9	2.3472669782592394e-9	2.5862247764866e-9	2.602934407856662e-9	2.6783800651847394e-9	2.6849194583638222e-9	2.511612805405246e-9	2.479421494959129e-9	2.311813441330194e-9	1.963144736112302e-9	1.8027484840928548e-9	1.5864181571092906e-9	1.4165757836835688e-9	1.2578323904369676e-9	1.109052094463998e-9	9.423719696147284e-10	8.220052932579228e-10	7.038521000574023e-10	5.87395374207874e-10	4.991990418044845e-10	4.3440026700194946e-10	3.933820431159408e-10	3.321197285006568e-10	2.645406267166018e-10	2.2268447094148362e-10	1.893838079763146e-10	1.6141003665174314e-10	1.3290312469103118e-10	1.1110072823915693e-10	8.948145097782771e-11	7.955999999999998e-11	5.214935008416933e-11	4.2346654413660276e-11	3.2529695453733305e-11	2.3966616792790443e-11	1.6920398677877047e-11	1.2443629263974387e-11	9.586809358425007e-12	7.304433341180053e-12	5.908612591122681e-12	4.5615534437959354e-12	3.516422591148821e-12	3.012110472849874e-12	2.5756821221161174e-12	1.7510778561078861e-12	1.123081633360437e-12	7.134171992222145e-13	4.579894339491047e-13	2.7564559816146555e-13	1.8980806369959053e-13	1.2591683496451712e-13	2.5325354114723538e-14
5.2740484779617e-10	6.068394267442974e-10	1.0424941687533833e-9	1.1188950238917744e-9	1.3052716230416975e-9	1.4608167742909705e-9	1.5679750373429942e-9	1.729238022856581e-9	1.7425849562409383e-9	1.7954542339317653e-9	1.8016080250570268e-9	1.6858284914316479e-9	1.6667626898540406e-9	1.5557339752060296e-9	1.3203584278071188e-9	1.2143404887464999e-9	1.0699035965934102e-9	9.563137019907749e-10	8.50916333941229e-10	7.524336114855798e-10	6.40349655640792e-10	5.594375618917416e-10	4.791551792155898e-10	3.993292579802055e-10	3.3907145391877234e-10	2.9377461555175505e-10	2.6707129630204093e-10	2.2448304989115471e-10	1.770184898513405e-10	1.4881766163838467e-10	1.272294004459856e-10	1.0933685572656439e-10	9.13697818662092e-11	7.797875151138695e-11	6.430908847947449e-11	5.214935008416933e-11	4.644999999999998e-11	3.297945259402208e-11	2.5829318254595675e-11	1.9314089351613183e-11	1.3758152089309365e-11	1.0148032010997996e-11	7.79590452963342e-12	5.893592252352118e-12	4.724010439107362e-12	3.6146396277920486e-12	2.7624623437633495e-12	2.354147502202879e-12	2.0034788144979182e-12	1.352613546555156e-12	8.684972524481491e-13	5.522487778242324e-13	3.5485390133630177e-13	2.143962404098219e-13	1.5035136157452095e-13	9.998173012835616e-14	1.9846365137908174e-14
4.3175540431438315e-10	4.973254234219753e-10	8.549721235342302e-10	9.176437104572401e-10	1.0701566469389724e-9	1.1972727632364434e-9	1.2849058399121238e-9	1.4171371162392133e-9	1.4279819558405962e-9	1.4713702005722354e-9	1.4768582541946123e-9	1.3828634164879934e-9	1.3674247919312668e-9	1.2767918723328842e-9	1.0843334999300036e-9	9.975613442101419e-10	8.792440188652488e-10	7.862269525307489e-10	6.999411224737393e-10	6.193415007594249e-10	5.27350710021605e-10	4.6088103792883244e-10	3.946125422458758e-10	3.2836700832736966e-10	2.781133408000667e-10	2.397306521620428e-10	2.1726768242240147e-10	1.811288001148484e-10	1.407917433616662e-10	1.1711316216322548e-10	9.943972693606649e-11	8.500246800047411e-11	7.111984175428815e-11	6.119900306173237e-11	5.1170132898521006e-11	4.2346654413660276e-11	3.297945259402208e-11	3.3380000000000005e-11	2.252237014338738e-11	1.72042889080348e-11	1.2470399470144009e-11	9.3150962349116e-12	7.207707666948254e-12	5.458913329750784e-12	4.365223701704955e-12	3.323906856855384e-12	2.5244700004865256e-12	2.140336197993714e-12	1.8128417437335093e-12	1.2161364767130984e-12	7.80920072781379e-13	4.974719702690514e-13	3.2052816332126165e-13	1.9469645514203402e-13	1.3872549962817985e-13	9.261472168220276e-14	1.8281059999557853e-14
3.4256333540785895e-10	3.950206824828368e-10	6.79722988491691e-10	7.294854139583948e-10	8.503405346064278e-10	9.508198329118372e-10	1.0200927963421302e-9	1.1250283520367102e-9	1.133294136994249e-9	1.1674832465760974e-9	1.172114464643846e-9	1.0987078537639453e-9	1.0862280250812735e-9	1.0145093702843933e-9	8.628842738620084e-10	7.938500735548329e-10	6.999027603118548e-10	6.2609255995148e-10	5.573719484112052e-10	4.931210205513603e-10	4.1997693184559686e-10	3.6706272571091987e-10	3.142538617241805e-10	2.6132021604599833e-10	2.2093152840520139e-10	1.8984020511710253e-10	1.7135253673628716e-10	1.4193642949511377e-10	1.0912071838166948e-10	8.97940379694372e-11	7.551552730523885e-11	6.394623867339405e-11	5.32589507895979e-11	4.591642631786358e-11	3.8704883944474204e-11	3.2529695453733305e-11	2.5829318254595675e-11	2.252237014338738e-11	2.29e-11	1.4448342436070618e-11	1.068478414807294e-11	8.110463712682636e-12	6.346900223456262e-12	4.836992235724945e-12	3.869516758400477e-12	2.9357312050804544e-12	2.2165231221937548e-12	1.8668438836329993e-12	1.5715183685523675e-12	1.045924085706744e-12	6.696062062625256e-13	4.268946131864699e-13	2.758113108811139e-13	1.6842446150168997e-13	1.2168121309180243e-13	8.165915792674881e-14	1.609455444484921e-14
2.6355507858315347e-10	3.043092479034082e-10	5.239879212389893e-10	5.624135850633425e-10	6.553012195247242e-10	7.323705149022738e-10	7.85495404551923e-10	8.662423289158546e-10	8.723921323119616e-10	8.985897106533547e-10	9.023269523288116e-10	8.465072550513506e-10	8.36818291543005e-10	7.817427740865301e-10	6.656355644684326e-10	6.124442293499465e-10	5.401275725438877e-10	4.833462255993137e-10	4.3037672677833627e-10	3.808444858067409e-10	3.2450499860823513e-10	2.83751320052284e-10	2.4303295684541386e-10	2.0210780714622069e-10	1.707981695488977e-10	1.4653223978277432e-10	1.321000027661112e-10	1.0896703427083791e-10	8.30189782870909e-11	6.766424901545484e-11	5.634788280409029e-11	4.7162178155469707e-11	3.892941471532019e-11	3.3427889998771564e-11	2.822713761762142e-11	2.3966616792790443e-11	1.9314089351613183e-11	1.72042889080348e-11	1.4448342436070618e-11	1.6850000000000005e-11	8.741507117849614e-12	6.76950513618928e-12	5.384169699622324e-12	4.152321126352555e-12	3.3433289423981187e-12	2.5411385164595603e-12	1.9147407968906697e-12	1.6059867708507278e-12	1.3446565500620067e-12	8.872121094321491e-13	5.654172208800693e-13	3.605734484174487e-13	2.3372453072888987e-13	1.436959191265312e-13	1.0542260458166353e-13	7.117354433325759e-14	1.4071544359759293e-14
1.9642012914986387e-10	2.2707490916012056e-10	3.913121706421109e-10	4.199869928149475e-10	4.891447510080375e-10	5.463881413435256e-10	5.85824599237622e-10	6.459778557228962e-10	6.503518128172152e-10	6.697185340403297e-10	6.72600031024143e-10	6.315539337177142e-10	6.241922146938928e-10	5.832271129799008e-10	4.972573080845754e-10	4.575203006280692e-10	4.035987715818078e-10	3.612906081100351e-10	3.2169313034484114e-10	2.8464042547285577e-10	2.426104974845501e-10	2.1220460822932724e-10	1.8182972006514701e-10	1.512603861318325e-10	1.2781394327960706e-10	1.0959106111298998e-10	9.869035087688699e-11	8.120905422410774e-11	6.151007334871002e-11	4.9762875038193595e-11	4.107432382242082e-11	3.397672029774501e-11	2.7727539874829927e-11	2.360455713714459e-11	1.9850467560662243e-11	1.6920398677877047e-11	1.3758152089309365e-11	1.2470399470144009e-11	1.068478414807294e-11	8.741507117849614e-12	1.076e-11	5.3482311603168894e-12	4.335055822867165e-12	3.3951640091530186e-12	2.7630555498035583e-12	2.112075050488014e-12	1.5937132794404533e-12	1.3337002610158684e-12	1.111991000414743e-12	7.27627834186617e-13	4.603068278693869e-13	2.9286843718683767e-13	1.9015037908970284e-13	1.1755822498572731e-13	8.7502150324021e-14	5.946154230239883e-14	1.1779284438587266e-14
1.519176693222484e-10	1.7587643829706598e-10	3.0325996277760345e-10	3.25526760690077e-10	3.789817366239709e-10	4.2314569494912626e-10	4.5355253769764647e-10	5.000685299122907e-10	5.033326767480426e-10	5.182485758884014e-10	5.205396078169492e-10	4.890668303351621e-10	4.833329028087061e-10	4.5169062682827363e-10	3.8542986614483105e-10	3.5466758088556157e-10	3.129511149472257e-10	2.8023936716356846e-10	2.4958921358205214e-10	2.2091510728159893e-10	1.8839843488069016e-10	1.6489612474190564e-10	1.413989878424538e-10	1.177046315631866e-10	9.953265606371969e-11	8.535616569123329e-11	7.698359544381166e-11	6.32984388769292e-11	4.773378577157702e-11	3.842437723921534e-11	3.15134456581946e-11	2.580735905559177e-11	2.082250526255362e-11	1.7534228542296948e-11	1.4618491059005648e-11	1.2443629263974387e-11	1.0148032010997996e-11	9.3150962349116e-12	8.110463712682636e-12	6.76950513618928e-12	5.3482311603168894e-12	7.459299999999999e-12	3.5812029887620755e-12	2.857442097823132e-12	2.3623229109704183e-12	1.8266790016246828e-12	1.3878855828779035e-12	1.1647632572179918e-12	9.704930196456047e-13	6.315498612823095e-13	3.968143050855079e-13	2.517105251592132e-13	1.6364530769679274e-13	1.0181309746666709e-13	7.699192643936147e-14	5.269331654204118e-14	1.0490498020221725e-14
1.2306927920996232e-10	1.4266521413593788e-10	2.461778508076148e-10	2.642329445132769e-10	3.0751198626461684e-10	3.431903165989432e-10	3.677310637866765e-10	4.05387855455362e-10	4.0790440421312654e-10	4.198868685498326e-10	4.2177522648230646e-10	3.9654502273162313e-10	3.918194782497776e-10	3.6622665418918254e-10	3.128328486799411e-10	2.8786538730393306e-10	2.540610978058201e-10	2.275720158294227e-10	2.026902944879231e-10	1.7940409653479143e-10	1.530533819049275e-10	1.3401538919429859e-10	1.1498459178347979e-10	9.577770184887628e-11	8.103748986314793e-11	6.952707874391912e-11	6.276112395869916e-11	5.160459094033032e-11	3.8830195557464815e-11	3.1161782380763586e-11	2.544222446835477e-11	2.0672868606192106e-11	1.6510908483612267e-11	1.3745482652562556e-11	1.1331704156498124e-11	9.586809358425007e-12	7.79590452963342e-12	7.207707666948254e-12	6.346900223456262e-12	5.384169699622324e-12	4.335055822867165e-12	3.5812029887620755e-12	5.492500000000001e-12	2.4637203980481197e-12	2.074153008264474e-12	1.6272605881962308e-12	1.249277492253462e-12	1.0547279963381586e-12	8.808396756904908e-13	5.719550601009974e-13	3.5679451034627646e-13	2.2510317310250739e-13	1.4620731076200824e-13	9.137827372189184e-14	7.012864336989862e-14	4.836221060967935e-14	9.667064668180348e-15
9.897017611060037e-11	1.1490163134666403e-10	1.983953189100106e-10	2.129751469578007e-10	2.4772745186105654e-10	2.7629224225175503e-10	2.9590741484577014e-10	3.2612654838812683e-10	3.2798559560851484e-10	3.3747710937446457e-10	3.3898543873277826e-10	3.1900105282977537e-10	3.150519218481275e-10	2.944706495502245e-10	2.5195652148461697e-10	2.3179298418912303e-10	2.0459727590075345e-10	1.8330499903413826e-10	1.6318252975576619e-10	1.44312379319316e-10	1.2310074472925968e-10	1.0775687220336466e-10	9.246805700754196e-11	7.704787350620045e-11	6.516881777962119e-11	5.5933664018402536e-11	5.0372799845185526e-11	4.1417379197495527e-11	3.1182500404937737e-11	2.4979758374883976e-11	2.0321539839142575e-11	1.641480906510598e-11	1.299904588772379e-11	1.0704088867503627e-11	8.718961983107268e-12	7.304433341180053e-12	5.893592252352118e-12	5.458913329750784e-12	4.836992235724945e-12	4.152321126352555e-12	3.3951640091530186e-12	2.857442097823132e-12	2.4637203980481197e-12	4.0049000000000004e-12	1.753824056562117e-12	1.3980014029288506e-12	1.0867990323597888e-12	9.2513149995026e-13	7.761242485861383e-13	5.044389774143369e-13	3.1238031237135777e-13	1.957676580298522e-13	1.2688775952009795e-13	7.961984938344584e-14	6.178930963159532e-14	4.2956097922610325e-14	8.695346509144782e-15
8.131284428602338e-11	9.453757321451384e-11	1.6332885050860114e-10	1.7533193405531361e-10	2.0389495216937143e-10	2.2734262493155078e-10	2.434299447144916e-10	2.682601709350878e-10	2.697489607769626e-10	2.775339498054423e-10	2.787943082239941e-10	2.624133192144619e-10	2.591844492564093e-10	2.422994547393573e-10	2.0735733670136368e-10	1.9080445292467712e-10	1.684609028693667e-10	1.5097666512195495e-10	1.3448054786804661e-10	1.1903320701444717e-10	1.0162158572015437e-10	8.905495266429415e-11	7.650190563057063e-11	6.381024196292175e-11	5.406741091803747e-11	4.645385287528131e-11	4.205126748212218e-11	3.463352061848887e-11	2.6024068077133264e-11	2.0846529121762098e-11	1.696292957527371e-11	1.3669096308281314e-11	1.0777318638883564e-11	8.81524673502868e-12	7.109741610600775e-12	5.908612591122681e-12	4.724010439107362e-12	4.365223701704955e-12	3.869516758400477e-12	3.3433289423981187e-12	2.7630555498035583e-12	2.3623229109704183e-12	2.074153008264474e-12	1.753824056562117e-12	3.1505000000000004e-12	1.2515100887696389e-12	9.905091655123861e-13	8.563806204337092e-13	7.26614968799952e-13	4.768626901313786e-13	2.963301023435672e-13	1.8514509340121202e-13	1.1972266521698806e-13	7.538853293161391e-14	5.949331970985036e-14	4.1710787357713865e-14	8.48343901780806e-15
6.281365970525073e-11	7.315011355142935e-11	1.2642947514214585e-10	1.3575614479248874e-10	1.5782133570806713e-10	1.7591042869146667e-10	1.8830782224558694e-10	2.0748320031692637e-10	2.0859622454946056e-10	2.1459913256843852e-10	2.1558075744578853e-10	2.0295333594341079e-10	2.0046586971457274e-10	1.8742721943441222e-10	1.6043190629877876e-10	1.4765298824333471e-10	1.3039342100831278e-10	1.1689491542975664e-10	1.0417909084863567e-10	9.228901627595718e-11	7.885347206694041e-11	6.917895891072359e-11	5.949465939314195e-11	4.967687626991332e-11	4.216790444570319e-11	3.627082155160178e-11	3.30068765527801e-11	2.7237877571105612e-11	2.0438584279399412e-11	1.6384838135535366e-11	1.335202342116445e-11	1.075408456167384e-11	8.464009527519682e-12	6.897223541779163e-12	5.523310534078491e-12	4.5615534437959354e-12	3.6146396277920486e-12	3.323906856855384e-12	2.9357312050804544e-12	2.5411385164595603e-12	2.112075050488014e-12	1.8266790016246828e-12	1.6272605881962308e-12	1.3980014029288506e-12	1.2515100887696389e-12	2.2284999999999996e-12	8.391137655366575e-13	7.38510253572283e-13	6.353444156999661e-13	4.2300444426755183e-13	2.6540300608301744e-13	1.6593402359306133e-13	1.0718432999621108e-13	6.774330325272525e-14	5.428357771252189e-14	3.839702747613709e-14	7.889827736541542e-15
4.869020090969663e-11	5.678892982357093e-11	9.82102480868343e-11	1.0545983533134533e-10	1.225568565598705e-10	1.3654265527153017e-10	1.4611141929884712e-10	1.6095302174804438e-10	1.617571052408817e-10	1.6636111749161967e-10	1.671136907862921e-10	1.5739962195352418e-10	1.554305835097399e-10	1.4532531219926537e-10	1.245032079969863e-10	1.1457791129365901e-10	1.0119752287980566e-10	9.074045487177924e-11	8.086532210269774e-11	7.162732171802674e-11	6.121545132106491e-11	5.3721096177925415e-11	4.622494276552299e-11	3.862179443315612e-11	3.280531318939815e-11	2.8240438423461788e-11	2.573322132362726e-11	2.1263285842420904e-11	1.5963683352509796e-11	1.2807732983503594e-11	1.0446132038703408e-11	8.413013318617299e-12	6.614548164006745e-12	5.376037199251825e-12	4.282800627005169e-12	3.516422591148821e-12	2.7624623437633495e-12	2.5244700004865256e-12	2.2165231221937548e-12	1.9147407968906697e-12	1.5937132794404533e-12	1.3878855828779035e-12	1.249277492253462e-12	1.0867990323597888e-12	9.905091655123861e-13	8.391137655366575e-13	1.5725e-12	6.168140270762187e-13	5.383490106084866e-13	3.6451988876308943e-13	2.3143469080976706e-13	1.4491741925272566e-13	9.339689250113322e-14	5.908633457303143e-14	4.78815561803227e-14	3.4166503253226105e-14	7.106127730527502e-15
4.107471964218075e-11	4.798940986153023e-11	8.30253297135768e-11	8.917975955299825e-11	1.035990696082735e-10	1.1537388247820998e-10	1.234169576001675e-10	1.3592280667363734e-10	1.3656239071673007e-10	1.4042212914506794e-10	1.4105077110218194e-10	1.3288648938212102e-10	1.3120976521311894e-10	1.2268116725786267e-10	1.0515227947730068e-10	9.677429584236148e-11	8.548683119453493e-11	7.667112234856566e-11	6.834442415640009e-11	6.056007261069302e-11	5.178538154397311e-11	4.547917482301167e-11	3.916763248296868e-11	3.2754222191758545e-11	2.7858463324178324e-11	2.4006904603538433e-11	2.1956608741437527e-11	1.817668082193998e-11	1.3643300506938394e-11	1.0961021500968949e-11	8.9595984848842e-12	7.225440732484676e-12	5.6870040872667454e-12	4.623264688965412e-12	3.675526243296339e-12	3.012110472849874e-12	2.354147502202879e-12	2.140336197993714e-12	1.8668438836329993e-12	1.6059867708507278e-12	1.3337002610158684e-12	1.1647632572179918e-12	1.0547279963381586e-12	9.2513149995026e-13	8.563806204337092e-13	7.38510253572283e-13	6.168140270762187e-13	1.2681000000000002e-12	4.987993272273979e-13	3.446458455723946e-13	2.2320209363388974e-13	1.4092280630375202e-13	9.09600421462399e-14	5.766856655297018e-14	4.726924032526286e-14	3.403046948723425e-14	7.178177595182506e-15
3.5147395222833944e-11	4.1123818500818935e-11	7.119741859642396e-11	7.646660744516319e-11	8.880045671439917e-11	9.884704867152058e-11	1.0569428998869431e-10	1.1637160474471434e-10	1.1686538255550306e-10	1.2011571660880959e-10	1.20637560847524e-10	1.1371447215444006e-10	1.1223149608771105e-10	1.0493185003255205e-10	9.004080656984371e-11	8.284758152946285e-11	7.31870048025972e-11	6.564793898652963e-11	5.849418854619143e-11	5.1795606468539186e-11	4.4285661205311765e-11	3.8883827104019705e-11	3.3490726243145254e-11	2.80161367098625e-11	2.382589752705365e-11	2.054317092192731e-11	1.87664473217215e-11	1.5548725293869436e-11	1.1690283578978702e-11	9.400081089129943e-12	7.688733224873043e-12	6.204421521787656e-12	4.884738574197874e-12	3.969679824423685e-12	3.1510223730495233e-12	2.5756821221161174e-12	2.0034788144979182e-12	1.8128417437335093e-12	1.5715183685523675e-12	1.3446565500620067e-12	1.111991000414743e-12	9.704930196456047e-13	8.808396756904908e-13	7.761242485861383e-13	7.26614968799952e-13	6.353444156999661e-13	5.383490106084866e-13	4.987993272273979e-13	1.0418e-12	3.1658894118349874e-13	2.0926888784206164e-13	1.333542847289836e-13	8.616222409502582e-14	5.458171285073546e-14	4.504300988830328e-14	3.269159343886398e-14	6.9941314520192225e-15
2.4558034952595003e-11	2.8777301301074074e-11	4.986509891883489e-11	5.353462705301081e-11	6.213514695358461e-11	6.911180803991625e-11	7.384828644454461e-11	8.126933620688327e-11	8.154534990579019e-11	8.374071726464535e-11	8.407745857168772e-11	7.932847568955909e-11	7.821659983928639e-11	7.311110831557081e-11	6.28780636269126e-11	5.7813957839356235e-11	5.106370773607394e-11	4.5802520697143316e-11	4.0752250613911545e-11	3.599958522860021e-11	3.074662647956252e-11	2.6952147949215056e-11	2.3192777985403177e-11	1.939450809682606e-11	1.6458501703902882e-11	1.4190882891772342e-11	1.2857613367182167e-11	1.0649210582741062e-11	8.044571635180232e-12	6.470708364926805e-12	5.285320068419257e-12	4.263031066495579e-12	3.3525717600228703e-12	2.7191716108765055e-12	2.153345747758893e-12	1.7510778561078861e-12	1.352613546555156e-12	1.2161364767130984e-12	1.045924085706744e-12	8.872121094321491e-13	7.27627834186617e-13	6.315498612823095e-13	5.719550601009974e-13	5.044389774143369e-13	4.768626901313786e-13	4.2300444426755183e-13	3.6451988876308943e-13	3.446458455723946e-13	3.1658894118349874e-13	4.328999999999999e-13	1.576971276702171e-13	1.0250913045866795e-13	6.655968974127484e-14	4.201076854282142e-14	3.4753065826987184e-14	2.548110765628308e-14	5.5841898830052766e-15
1.552553077366453e-11	1.824225847035487e-11	3.162974706284787e-11	3.3964898522473527e-11	3.9392664775401425e-11	4.377800644374933e-11	4.674157575993083e-11	5.140840637786899e-11	5.154087473487884e-11	5.288966292233835e-11	5.308268784634672e-11	5.011231221575465e-11	4.937297648099837e-11	4.6136175665455355e-11	3.9739546394962224e-11	3.6521994437919285e-11	3.225556258877495e-11	2.8934875924954347e-11	2.5725035452224944e-11	2.269638689076876e-11	1.9378247523402747e-11	1.6977894075642353e-11	1.4611181378024224e-11	1.2223307196823077e-11	1.0369155859654834e-11	8.947737341197572e-12	8.088670807909111e-12	6.7086621456460575e-12	5.083279402196316e-12	4.095524155500697e-12	3.350465925575903e-12	2.7077951562248983e-12	2.1345593494044863e-12	1.7356117804096363e-12	1.3774977852101584e-12	1.123081633360437e-12	8.684972524481491e-13	7.80920072781379e-13	6.696062062625256e-13	5.654172208800693e-13	4.603068278693869e-13	3.968143050855079e-13	3.5679451034627646e-13	3.1238031237135777e-13	2.963301023435672e-13	2.6540300608301744e-13	2.3143469080976706e-13	2.2320209363388974e-13	2.0926888784206164e-13	1.576971276702171e-13	2.37445e-13	7.781814348494622e-14	5.208204678381134e-14	3.328911854586693e-14	2.778281910789346e-14	2.0631616573135764e-14	4.676225315002733e-15
9.919891405283017e-12	1.1698816069775857e-11	2.0294974061192338e-11	2.1810897989538474e-11	2.5274475229748913e-11	2.806046775217808e-11	2.9932692947814026e-11	3.289726623373475e-11	3.2951297749440426e-11	3.37864857825978e-11	3.389199401201612e-11	3.20103995779693e-11	3.151030937192687e-11	2.9428632100380404e-11	2.5390594791773792e-11	2.3320910670063392e-11	2.0593460508357973e-11	1.8473621043780552e-11	1.640586825653337e-11	1.4446678350935644e-11	1.2324463297054034e-11	1.0784089665768884e-11	9.276592484759527e-12	7.759255625769772e-12	6.571219970895512e-12	5.6715518493170144e-12	5.09156651656517e-12	4.223040373269808e-12	3.214990895462386e-12	2.5922601966604576e-12	2.119631678243925e-12	1.713995348798609e-12	1.3522177247699581e-12	1.1001182821079856e-12	8.742566383863927e-13	7.134171992222145e-13	5.522487778242324e-13	4.974719702690514e-13	4.268946131864699e-13	3.605734484174487e-13	2.9286843718683767e-13	2.517105251592132e-13	2.2510317310250739e-13	1.957676580298522e-13	1.8514509340121202e-13	1.6593402359306133e-13	1.4491741925272566e-13	1.4092280630375202e-13	1.333542847289836e-13	1.0250913045866795e-13	7.781814348494622e-14	1.41545e-13	3.8912123949996396e-14	2.553543695889967e-14	2.1499080944064197e-14	1.6127647985224178e-14	3.782730445592733e-15
6.459216109396047e-12	7.646575565134503e-12	1.327029220153791e-11	1.4274924645656317e-11	1.652733787187699e-11	1.8331441122752315e-11	1.9536696376199646e-11	2.1455357736217264e-11	2.147088660621312e-11	2.199796576484371e-11	2.2053712530523028e-11	2.0834700852663937e-11	2.049144939283672e-11	1.9125538728878345e-11	1.6523873183027402e-11	1.516755195181785e-11	1.3390648058671654e-11	1.201145612215063e-11	1.065482905059413e-11	9.364082029063359e-12	7.980917827433961e-12	6.973359377387008e-12	5.994732030866538e-12	5.01213605843185e-12	4.236026064899208e-12	3.6556723245944525e-12	3.2553438794342345e-12	2.698562117190439e-12	2.064408079849652e-12	1.665040438767782e-12	1.3597152181663094e-12	1.0993919512841324e-12	8.674238911291374e-13	7.055311695357947e-13	5.611241220403046e-13	4.579894339491047e-13	3.5485390133630177e-13	3.2052816332126165e-13	2.758113108811139e-13	2.3372453072888987e-13	1.9015037908970284e-13	1.6364530769679274e-13	1.4620731076200824e-13	1.2688775952009795e-13	1.1972266521698806e-13	1.0718432999621108e-13	9.339689250113322e-14	9.09600421462399e-14	8.616222409502582e-14	6.655968974127484e-14	5.208204678381134e-14	3.8912123949996396e-14	8.473e-14	1.9568960036488184e-14	1.6837829020826152e-14	1.2801174003769594e-14	3.102270022731361e-15
3.884315575398018e-12	4.617267649469469e-12	8.014187672165874e-12	8.631651967093116e-12	9.984273365227691e-12	1.1063383592409422e-11	1.177989903434353e-11	1.2926562650609077e-11	1.2924619083384336e-11	1.3232822377221666e-11	1.3258109630868804e-11	1.2525076949218053e-11	1.2309539690849508e-11	1.1480847048973818e-11	9.927660823110375e-12	9.107884016254866e-12	8.03896599213577e-12	7.210368853460002e-12	6.3906249818377946e-12	5.608424977854523e-12	4.776864147245897e-12	4.169733115507447e-12	3.5836819479763243e-12	2.9957708964189493e-12	2.528587692440029e-12	2.182424621752596e-12	1.9330931114982883e-12	1.6025989996734895e-12	1.2306846247303117e-12	9.933172642547868e-13	8.110747879798415e-13	6.563007071625561e-13	5.185505443836528e-13	4.2234753103757306e-13	3.3666553950514035e-13	2.7564559816146555e-13	2.143962404098219e-13	1.9469645514203402e-13	1.6842446150168997e-13	1.436959191265312e-13	1.1755822498572731e-13	1.0181309746666709e-13	9.137827372189184e-14	7.961984938344584e-14	7.538853293161391e-14	6.774330325272525e-14	5.908633457303143e-14	5.766856655297018e-14	5.458171285073546e-14	4.201076854282142e-14	3.328911854586693e-14	2.553543695889967e-14	1.9568960036488184e-14	5.618599999999999e-14	1.2758858899071788e-14	9.968671376535667e-15	2.5082013504263286e-15
2.4401009884122278e-12	2.9119329578064796e-12	5.056726415771433e-12	5.45074468768397e-12	6.3004450352792404e-12	6.976038907511353e-12	7.422097972631238e-12	8.138952567434486e-12	8.132089561055706e-12	8.321598911735739e-12	8.333278712038814e-12	7.869753675255958e-12	7.731284325755904e-12	7.207628742449996e-12	6.231935387165273e-12	5.716270576516625e-12	5.044976153562959e-12	4.525265605155571e-12	4.011844420256076e-12	3.522679564436402e-12	3.0026002676146063e-12	2.6240941730220863e-12	2.2587128884934268e-12	1.8910367099193073e-12	1.6003773735638991e-12	1.3841619788624136e-12	1.2371141640909518e-12	1.030477997769005e-12	7.909100514359986e-13	6.410917677144293e-13	5.274343504313393e-13	4.2978486631712954e-13	3.427339780680514e-13	2.823907441477954e-13	2.276308005540964e-13	1.8980806369959053e-13	1.5035136157452095e-13	1.3872549962817985e-13	1.2168121309180243e-13	1.0542260458166353e-13	8.7502150324021e-14	7.699192643936147e-14	7.012864336989862e-14	6.178930963159532e-14	5.949331970985036e-14	5.428357771252189e-14	4.78815561803227e-14	4.726924032526286e-14	4.504300988830328e-14	3.4753065826987184e-14	2.778281910789346e-14	2.1499080944064197e-14	1.6837829020826152e-14	1.2758858899071788e-14	4.729e-14	1.0104225105737268e-14	2.6922162162137884e-15
1.633100430056735e-12	1.9554596138221036e-12	3.3993830478971237e-12	3.66604257506608e-12	4.2362811473863064e-12	4.688355448952838e-12	4.985642307113473e-12	5.464714353435478e-12	5.45711869867451e-12	5.581439202387507e-12	5.587297899287847e-12	5.2775639982340036e-12	5.182074464741555e-12	4.82977760415058e-12	4.180526323402932e-12	3.8335663405250145e-12	3.3834519740949453e-12	3.0352956423255763e-12	2.6888915657116188e-12	2.357532182625971e-12	2.007973363437664e-12	1.7525939591634383e-12	1.5074489648755603e-12	1.2615097426011822e-12	1.0653763926339885e-12	9.21259521385038e-13	8.16071419550471e-13	6.791093668628148e-13	5.239877763844527e-13	4.248703812927334e-13	3.4903763246471487e-13	2.8443309191269024e-13	2.2684581979292662e-13	1.8692515064044476e-13	1.5090739298797318e-13	1.2591683496451712e-13	9.998173012835616e-14	9.261472168220276e-14	8.165915792674881e-14	7.117354433325759e-14	5.946154230239883e-14	5.269331654204118e-14	4.836221060967935e-14	4.2956097922610325e-14	4.1710787357713865e-14	3.839702747613709e-14	3.4166503253226105e-14	3.403046948723425e-14	3.269159343886398e-14	2.548110765628308e-14	2.0631616573135764e-14	1.6127647985224178e-14	1.2801174003769594e-14	9.968671376535667e-15	1.0104225105737268e-14	2.8945370000000006e-14	2.4723679717195045e-15
3.7068858234472517e-13	4.465949184855457e-13	7.752159964644309e-13	8.391278605269718e-13	9.680499539529969e-13	1.069833805307076e-12	1.1362764429158258e-12	1.2441703989125592e-12	1.2411997477984104e-12	1.2688235665721492e-12	1.2690865726869567e-12	1.1987259749150847e-12	1.1760124929173863e-12	1.094513742532954e-12	9.48825169472963e-13	8.694755306635048e-13	7.671902733167135e-13	6.881774788677312e-13	6.085320352824489e-13	5.316931675951175e-13	4.518258346991832e-13	3.9291057738981306e-13	3.3721130323102647e-13	2.81480004507874e-13	2.360824894088376e-13	2.0358011952271778e-13	1.7545578734370468e-13	1.449283034584125e-13	1.1314574110515741e-13	9.134400993419167e-14	7.417764072915137e-14	5.996525165179313e-14	4.7396528207138464e-14	3.856020281002259e-14	3.085444302460521e-14	2.5325354114723538e-14	1.9846365137908174e-14	1.8281059999557853e-14	1.609455444484921e-14	1.4071544359759293e-14	1.1779284438587266e-14	1.0490498020221725e-14	9.667064668180348e-15	8.695346509144782e-15	8.48343901780806e-15	7.889827736541542e-15	7.106127730527502e-15	7.178177595182506e-15	6.9941314520192225e-15	5.5841898830052766e-15	4.676225315002733e-15	3.782730445592733e-15	3.102270022731361e-15	2.5082013504263286e-15	2.6922162162137884e-15	2.4723679717195045e-15	3.4145e-15


==> anc/AMS_CovMatrix_pbarp.dat <==
#   Covariance matrix of uncertainties in the antiproton/proton ratio measured by AMS-02 in M. Aguilar et al., Phys. Rev. Lett. 117, 091103 (2016) and A.I. Chen, PhD thesis (2017)
#   the matrix has 57 x 57 entries corresponding to the 57 rigidity bins of AMS-02
#   diagonal entries correspond to the (squared) total error published by AMS-02, off-diagonal entries have been derived by J. Heisig, M. Korsmeier, M.W. Winkler
# 
#   Please cite J. Heisig, M. Korsmeier, M.W. Winkler, "Dark matter or correlated errors? Systematics of the AMS-02 antiproton excess" (2020) when used
#
5.751400000000001e-12	5.352480933960243e-13	6.262050421499564e-13	5.967451952704679e-13	7.002490380030609e-13	8.199804349061582e-13	9.010665625973912e-13	1.0026816016764948e-12	1.098621664762177e-12	1.2416258043541675e-12	1.3169228442009062e-12	1.2656825313122784e-12	1.462969762638151e-12	1.5527426374301057e-12	1.4188716404815032e-12	1.563803892256975e-12	1.6536551483600176e-12	1.7756936073382162e-12	1.8889439543950724e-12	2.0017728245690085e-12	2.0552784488485767e-12	2.142071025131408e-12	2.1873614434456184e-12	2.1970533880520083e-12	2.1752777119420876e-12	2.2213525141199563e-12	2.285194924403541e-12	2.2248600098033576e-12	2.08183763789939e-12	1.9686421093040528e-12	1.875382773702958e-12	1.7886050746914012e-12	1.6670574752739843e-12	1.5690273087576633e-12	1.447259746603927e-12	1.327750691933347e-12	1.1273665358525455e-12	1.1648393355520546e-12	1.160772281766676e-12	1.0985211449392033e-12	1.0660920290549013e-12	1.0422217564550416e-12	1.065849331343205e-12	1.0379043899057813e-12	1.0457335979143264e-12	9.814609730590058e-13	9.42336621987206e-13	9.562847086997533e-13	9.990014780438055e-13	9.203036974809977e-13	8.744703047002915e-13	8.426966066925003e-13	8.42645604206503e-13	7.961629688575672e-13	8.505323181479752e-13	9.904293770521502e-13	6.200308870919817e-13
5.352480933960243e-13	1.626344e-12	5.494109860263921e-13	5.455721855470429e-13	6.554960043046417e-13	7.797018214745916e-13	8.727645155652466e-13	9.911296386293764e-13	1.096873684218542e-12	1.2509646703609296e-12	1.3449331673551649e-12	1.3231404707877231e-12	1.5273590525423444e-12	1.6269622165315113e-12	1.507747577830944e-12	1.6552798218117815e-12	1.7471964483832996e-12	1.872808435876397e-12	1.9846859985697048e-12	2.0955468974844332e-12	2.14797492844984e-12	2.2349084040567854e-12	2.279722611560194e-12	2.287962193350402e-12	2.261120521303317e-12	2.30497905515444e-12	2.365514371252436e-12	2.299978960219834e-12	2.1486415724245947e-12	2.028359779050627e-12	1.9289815653237755e-12	1.835592043442314e-12	1.7070497227471947e-12	1.6029286449581425e-12	1.4745198662561464e-12	1.3492537255181292e-12	1.1396020354549574e-12	1.1782651921226288e-12	1.1748285429045163e-12	1.1129533810515515e-12	1.0809052726742682e-12	1.057900646801773e-12	1.0827030847647696e-12	1.0556521954727132e-12	1.0645938491708183e-12	1.0006283378389556e-12	9.618046509285878e-13	9.77597452403363e-13	1.0221411591898417e-12	9.422331185625987e-13	8.974150355649728e-13	8.68132646007259e-13	8.716853363460841e-13	8.275971097419774e-13	8.877256875703413e-13	1.0369531914547705e-12	6.557529875807971e-13
6.262050421499564e-13	5.494109860263921e-13	1.9844e-12	8.086144608794708e-13	9.922867421012305e-13	1.1943660627300081e-12	1.3688647568732972e-12	1.602682537059796e-12	1.797755402825699e-12	2.078100645697315e-12	2.2885345903229206e-12	2.3550267070011634e-12	2.715925372315315e-12	2.921510455344221e-12	2.8005398289824005e-12	3.0641337290520997e-12	3.2386548026867897e-12	3.4761886640865356e-12	3.6666437921344365e-12	3.850310818313134e-12	3.946113410957029e-12	4.1022425171050905e-12	4.188059229099956e-12	4.209653855585074e-12	4.157073796618225e-12	4.243842866848462e-12	4.3326212261077924e-12	4.2195924961628255e-12	3.95837428172379e-12	3.740180009683983e-12	3.5568947536330913e-12	3.3857148864439615e-12	3.148785740727207e-12	2.9565206872704093e-12	2.719737169466242e-12	2.487196258413422e-12	2.099018477395876e-12	2.1711320168604053e-12	2.166191042653996e-12	2.0525316770811546e-12	1.9944981304914426e-12	1.952354129593033e-12	1.9992866117500438e-12	1.9495906954319435e-12	1.966987096858608e-12	1.8486887607754738e-12	1.7775799521769974e-12	1.806563732995251e-12	1.89011036393307e-12	1.744104378702865e-12	1.661224876241812e-12	1.6058631627369147e-12	1.6108689015809867e-12	1.5270488966339622e-12	1.6371217853070453e-12	1.913475865845004e-12	1.202730668041361e-12
5.967451952704679e-13	5.455721855470429e-13	8.086144608794708e-13	1.7113000000000002e-12	1.074445498508321e-12	1.3036402650086365e-12	1.508082152895456e-12	1.7830400612787858e-12	2.0097378966318493e-12	2.3332440690682735e-12	2.5853531690310052e-12	2.6859413431757556e-12	3.0979339754060215e-12	3.33876515623012e-12	3.2180585196250822e-12	3.518303538196859e-12	3.718456976960384e-12	3.990769504832054e-12	4.205881863254028e-12	4.412851990246173e-12	4.5216851278579804e-12	4.699402220764945e-12	4.7973210887642315e-12	4.821561401995254e-12	4.76104790870454e-12	4.8611037871909876e-12	4.963569073438585e-12	4.835066539970161e-12	4.536540111424847e-12	4.2871911385504466e-12	4.078072703586186e-12	3.8832571215493685e-12	3.6134312431524917e-12	3.394552691564398e-12	3.1246946944809806e-12	2.8601974044030327e-12	2.417495982460516e-12	2.5012372258333024e-12	2.4957910286993104e-12	2.366307743748817e-12	2.2997984399517277e-12	2.2526341928696707e-12	2.3069166082166585e-12	2.2512333919197103e-12	2.2716777750290747e-12	2.136956308684513e-12	2.055504625385808e-12	2.091098783692415e-12	2.187684003455068e-12	2.0178385712888205e-12	1.9243804629549285e-12	1.8652093070633957e-12	1.876681087320993e-12	1.7859030335372477e-12	1.919549397986956e-12	2.245944244715382e-12	1.4266393252153671e-12
7.002490380030609e-13	6.554960043046417e-13	9.922867421012305e-13	1.074445498508321e-12	2.2671999999999995e-12	1.6428173758048124e-12	1.909392784626454e-12	2.2656204425899315e-12	2.5602387030479708e-12	2.9785579810224474e-12	3.305174689478711e-12	3.4340856896519095e-12	3.9644163280933656e-12	4.273739438811177e-12	4.111776199807409e-12	4.496900984575226e-12	4.75221034481565e-12	5.099260894522844e-12	5.377144212103143e-12	5.646426978998199e-12	5.786131843088605e-12	6.01493926877425e-12	6.1393099728239915e-12	6.168200730050011e-12	6.092034282373455e-12	6.217506026418814e-12	6.359940111064058e-12	6.192709952338331e-12	5.801072535553472e-12	5.480035101322577e-12	5.212541135220187e-12	4.9625783730150875e-12	4.617179723969029e-12	4.337407138354133e-12	3.992225909707882e-12	3.6548282052821365e-12	3.089722874495385e-12	3.1962099742070647e-12	3.1885340462131904e-12	3.0221146009243095e-12	2.9365717507846253e-12	2.875532334379448e-12	2.944479181485499e-12	2.872243884841178e-12	2.8982390127168863e-12	2.725625577376509e-12	2.6212890704939727e-12	2.6658153229152106e-12	2.7888030414733747e-12	2.572223284627235e-12	2.4519760427124887e-12	2.3744893501794056e-12	2.3868245701600894e-12	2.268737768481638e-12	2.4369011920230746e-12	2.850634869427871e-12	1.8049387887041713e-12
8.199804349061582e-13	7.797018214745916e-13	1.1943660627300081e-12	1.3036402650086365e-12	1.6428173758048124e-12	3.0365000000000002e-12	2.351761445857973e-12	2.796590607862685e-12	3.167096641889645e-12	3.691020072149326e-12	4.098125895988641e-12	4.249928836097229e-12	4.912739661232621e-12	5.2965229012365476e-12	5.078368370550613e-12	5.558465233107636e-12	5.874392938828932e-12	6.303081031686136e-12	6.654024084413929e-12	6.997623119385089e-12	7.173066699464359e-12	7.46069102722137e-12	7.614774990060616e-12	7.648235454367735e-12	7.557227296254035e-12	7.70941649826951e-12	7.906645569385219e-12	7.695020992902982e-12	7.193134811425421e-12	6.791860000287478e-12	6.4605041052591575e-12	6.149351815263213e-12	5.7206678496822625e-12	5.374026699569037e-12	4.945754110306228e-12	4.528940575032018e-12	3.829634918288959e-12	3.960894715992494e-12	3.950162583763335e-12	3.742737450047421e-12	3.6357797365427932e-12	3.559194659243895e-12	3.643794917033851e-12	3.552850845278862e-12	3.584745382791043e-12	3.3704812025051446e-12	3.2407356694358037e-12	3.2948406350569044e-12	3.4462659038982345e-12	3.1778547133220383e-12	3.0278694690768236e-12	2.929946952507111e-12	2.942859600589822e-12	2.7947869626069473e-12	3.0003589068730644e-12	3.5087030399468042e-12	2.216712031099368e-12
9.010665625973912e-13	8.727645155652466e-13	1.3688647568732972e-12	1.508082152895456e-12	1.909392784626454e-12	2.351761445857973e-12	3.9005e-12	3.2930336931456138e-12	3.740441835691312e-12	4.371552701562081e-12	4.8703297399964765e-12	5.072514785651376e-12	5.870047316817995e-12	6.3385169385758516e-12	6.090331256906847e-12	6.6698975200075735e-12	7.0534589541874136e-12	7.572208589079702e-12	7.9982130205772e-12	8.41690515877574e-12	8.632484611396106e-12	8.983568487817293e-12	9.172581566349834e-12	9.215101248233001e-12	9.10996444688355e-12	9.294671422105107e-12	9.54588743088582e-12	9.291305144526179e-12	8.67917615669003e-12	8.195016451921173e-12	7.797146757887662e-12	7.422555482356136e-12	6.906298810575491e-12	6.489453427008395e-12	5.973378987308554e-12	5.472427011395819e-12	4.630089807688523e-12	4.7883223362384196e-12	4.774406423724968e-12	4.522679643266493e-12	4.3925264361561195e-12	4.299081985136704e-12	4.400496212637413e-12	4.2891732037396074e-12	4.3272819887520845e-12	4.067840430071842e-12	3.9104066398840446e-12	3.974694900793119e-12	4.15653838871351e-12	3.8316112729350365e-12	3.649018362963913e-12	3.5285668485811017e-12	3.5416065943678144e-12	3.3608082536532604e-12	3.6061254755165447e-12	4.215355637104361e-12	2.658472121223859e-12
1.0026816016764948e-12	9.911296386293764e-13	1.602682537059796e-12	1.7830400612787858e-12	2.2656204425899315e-12	2.796590607862685e-12	3.2930336931456138e-12	5.2370000000000004e-12	4.512280270244216e-12	5.29046016162669e-12	5.9235679228510005e-12	6.220169044842688e-12	7.203638667708974e-12	7.797361022611299e-12	7.536386439480247e-12	8.25627057563685e-12	8.739591842396731e-12	9.390902998287488e-12	9.919737536663445e-12	1.043855205700178e-11	1.071252525781537e-11	1.1153726323299968e-11	1.1395770261416936e-11	1.1456072707850873e-11	1.133037758315583e-11	1.1566725164233305e-11	1.1881791542743683e-11	1.1571215931200525e-11	1.0814235153412821e-11	1.021451479416636e-11	9.721802193437074e-12	9.257608002321049e-12	8.616241746105167e-12	8.098711302641962e-12	7.456783127362411e-12	6.833973086751284e-12	5.784895121378344e-12	5.982914895798948e-12	5.965511958643991e-12	5.650696793625957e-12	5.487838057573178e-12	5.370693831087577e-12	5.497103894405134e-12	5.357084549597182e-12	5.404552093209744e-12	5.0799916899213546e-12	4.882809444758161e-12	4.96231989123122e-12	5.1887326944128205e-12	4.782169345223908e-12	4.552745567619412e-12	4.400189175361018e-12	4.414038333331831e-12	4.186167509977462e-12	4.489828820706001e-12	5.246437037898211e-12	3.3041108205234e-12
1.098621664762177e-12	1.096873684218542e-12	1.797755402825699e-12	2.0097378966318493e-12	2.5602387030479708e-12	3.167096641889645e-12	3.740441835691312e-12	4.512280270244216e-12	6.641299999999998e-12	6.0544791468267415e-12	6.793954591114768e-12	7.148774835933535e-12	8.289382759085576e-12	8.983068297791452e-12	8.68647365645047e-12	9.524231476458803e-12	1.0088398266165916e-11	1.084622584508286e-11	1.1467691202815636e-11	1.208121071378015e-11	1.2406666660890992e-11	1.2927420799663102e-11	1.3214149685845156e-11	1.3287665556430515e-11	1.3150721181817324e-11	1.3426073428109498e-11	1.3819955556066655e-11	1.3459319146195295e-11	1.2564424075016356e-11	1.1866836899682674e-11	1.1297749023122582e-11	1.0759047880962658e-11	1.001504733820649e-11	9.415695786559877e-12	8.670233715424355e-12	7.95002154409663e-12	6.732622696088325e-12	6.962912020549352e-12	6.941314027075215e-12	6.573970315982994e-12	6.383237339619447e-12	6.246096330843755e-12	6.391984913171471e-12	6.227135677759031e-12	6.2820404151882275e-12	5.904285435081903e-12	5.673977920437226e-12	5.765480951403619e-12	6.0270511553387486e-12	5.552175807944966e-12	5.283498738838236e-12	5.103736741081619e-12	5.1171736916113144e-12	4.8506770828099595e-12	5.201000942981673e-12	6.075068608165149e-12	3.822466587718576e-12
1.2416258043541675e-12	1.2509646703609296e-12	2.078100645697315e-12	2.3332440690682735e-12	2.9785579810224474e-12	3.691020072149326e-12	4.371552701562081e-12	5.29046016162669e-12	6.0544791468267415e-12	8.7418e-12	8.018948825732245e-12	8.46055530463881e-12	9.822098935608345e-12	1.0658146638939716e-11	1.0318339084797004e-11	1.132283130071477e-11	1.2002527964378101e-11	1.2912609278122948e-11	1.3664497566227795e-11	1.4410743901017364e-11	1.480991231036611e-11	1.544390697470752e-11	1.5795555491599955e-11	1.588975413556286e-11	1.57371109612578e-11	1.6069264249048005e-11	1.6572302294297567e-11	1.614216236296989e-11	1.5054137731778143e-11	1.4218142962076783e-11	1.3540660901511147e-11	1.2896007985162829e-11	1.200599105887492e-11	1.1290029743595129e-11	1.0396910252215627e-11	9.537977118836336e-12	8.080150278575323e-12	8.357147612501923e-12	8.330173195637236e-12	7.88913649781598e-12	7.659233196784596e-12	7.49456008222281e-12	7.668575160183596e-12	7.469248304482899e-12	7.535198288500165e-12	7.082560919380699e-12	6.8053880990966385e-12	6.91514049849713e-12	7.227058666739753e-12	6.653947066023519e-12	6.3302005085180395e-12	6.113641228907843e-12	6.1289411333150475e-12	5.8098973204405726e-12	6.229870853702194e-12	7.274814766490479e-12	4.579545518748783e-12
1.3169228442009062e-12	1.3449331673551649e-12	2.2885345903229206e-12	2.5853531690310052e-12	3.305174689478711e-12	4.098125895988641e-12	4.8703297399964765e-12	5.9235679228510005e-12	6.793954591114768e-12	8.018948825732245e-12	1.0964499999999995e-11	9.635880331628322e-12	1.1191851606657456e-11	1.2172735758251344e-11	1.1861257716149188e-11	1.3019598541681762e-11	1.381597770355241e-11	1.4879168873681035e-11	1.5744321150357048e-11	1.6599465832161317e-11	1.7070638889001283e-11	1.781019786601898e-11	1.8230178382962323e-11	1.83550613296418e-11	1.8186652470874874e-11	1.8585031309412354e-11	1.9159400632265716e-11	1.8676539578803238e-11	1.7436918453039517e-11	1.647745469808804e-11	1.5698391238836818e-11	1.495681838107786e-11	1.3929265728994947e-11	1.3102811777380326e-11	1.2069801447116471e-11	1.1075928868367585e-11	9.385571820234643e-12	9.709643949996012e-12	9.680182702148228e-12	9.169015418921137e-12	8.902994247698e-12	8.712471978559734e-12	8.915643511819696e-12	8.683839421347267e-12	8.761440737020478e-12	8.235550520144988e-12	7.913339100977705e-12	8.040904484988417e-12	8.403396514369727e-12	7.736018551548264e-12	7.358347605698767e-12	7.1044151509864534e-12	7.119706422690324e-12	6.746505924618779e-12	7.232617077507755e-12	8.443449619006607e-12	5.3098133908249776e-12
1.2656825313122784e-12	1.3231404707877231e-12	2.3550267070011634e-12	2.6859413431757556e-12	3.4340856896519095e-12	4.249928836097229e-12	5.072514785651376e-12	6.220169044842688e-12	7.148774835933535e-12	8.46055530463881e-12	9.635880331628322e-12	1.25645e-11	1.2104434885241397e-11	1.3218097547445885e-11	1.309266084549985e-11	1.43588689052537e-11	1.5261239398536468e-11	1.6463547113240634e-11	1.738432329415711e-11	1.8271309024240933e-11	1.8796080895081427e-11	1.9603587499953538e-11	2.0086971472068655e-11	2.0258982928119938e-11	2.0065826728297755e-11	2.054448598208763e-11	2.1058133442795276e-11	2.0566388165002876e-11	1.9309580396393996e-11	1.8276162757675997e-11	1.741797895045778e-11	1.6610499635144467e-11	1.5479060255513204e-11	1.4565953807873326e-11	1.3426336888782786e-11	1.2316899107148313e-11	1.0436558258414506e-11	1.0802802475692855e-11	1.0779308096873928e-11	1.0216752806562341e-11	9.927459126415255e-12	9.7198328341361e-12	9.952193066896332e-12	9.700476040327114e-12	9.789422733291495e-12	9.203698426146646e-12	8.847317232827142e-12	8.992220748431021e-12	9.402018014745454e-12	8.662428006443629e-12	8.244027681098061e-12	7.963273180135473e-12	7.983014295321973e-12	7.565584470362784e-12	8.110404140597886e-12	9.469390120892557e-12	5.953383353442449e-12
1.462969762638151e-12	1.5273590525423444e-12	2.715925372315315e-12	3.0979339754060215e-12	3.9644163280933656e-12	4.912739661232621e-12	5.870047316817995e-12	7.203638667708974e-12	8.289382759085576e-12	9.822098935608345e-12	1.1191851606657456e-11	1.2104434885241397e-11	1.85569e-11	1.5364302936685943e-11	1.5190814175967362e-11	1.6677604614409726e-11	1.7735656995912838e-11	1.9141840034718328e-11	2.0239205805404985e-11	2.1307182220181702e-11	2.1936438760216587e-11	2.290092676856322e-11	2.3477955411879184e-11	2.368515576845391e-11	2.3480031327926375e-11	2.4039633301325644e-11	2.4713042095965384e-11	2.413536740929368e-11	2.2620611951398773e-11	2.140695064978367e-11	2.040982496064367e-11	1.9464371961169664e-11	1.8141169723521196e-11	1.7075752891749353e-11	1.574065096159923e-11	1.4449358300490819e-11	1.2248226044649668e-11	1.2679721552639276e-11	1.265047904436089e-11	1.1989862150162562e-11	1.1648843439983259e-11	1.1405135431239488e-11	1.1676533201600049e-11	1.1377809688484518e-11	1.1483405858074054e-11	1.0797458265282964e-11	1.037803478409971e-11	1.0547979839302025e-11	1.1025891862494487e-11	1.0151940993693384e-11	9.657840758485414e-12	9.325028833236109e-12	9.34462123217729e-12	8.853824273087145e-12	9.491588558836892e-12	1.1078289106899106e-11	6.961821661287297e-12
1.5527426374301057e-12	1.6269622165315113e-12	2.921510455344221e-12	3.33876515623012e-12	4.273739438811177e-12	5.2965229012365476e-12	6.3385169385758516e-12	7.797361022611299e-12	8.983068297791452e-12	1.0658146638939716e-11	1.2172735758251344e-11	1.3218097547445885e-11	1.5364302936685943e-11	2.0419999999999996e-11	1.667476162700372e-11	1.8315277291324315e-11	1.9493106577325508e-11	2.105536481571405e-11	2.2268804601089832e-11	2.3448499641805007e-11	2.4155868348570052e-11	2.523147921988904e-11	2.5884114330121387e-11	2.6130446797038387e-11	2.5916671850443258e-11	2.6549522173332117e-11	2.7299013720684997e-11	2.6676173495543674e-11	2.5015778454207456e-11	2.3683412420120242e-11	2.2588963944224138e-11	2.1549656632564955e-11	2.009052922609385e-11	1.8916554466016915e-11	1.7441928255707052e-11	1.601594049787474e-11	1.3578982138653777e-11	1.4060912734627698e-11	1.4031425365433094e-11	1.3299934884215222e-11	1.2923634433826296e-11	1.265407518004838e-11	1.2957197827114771e-11	1.2624520093601053e-11	1.2744027690143828e-11	1.1982769587668795e-11	1.151757360530335e-11	1.1705173199849112e-11	1.2236095292214672e-11	1.1265808294108924e-11	1.0714281154004317e-11	1.0338140908166894e-11	1.0351786557948302e-11	9.79877458911779e-12	1.0499538920809594e-11	1.225054017350121e-11	7.675964445483736e-12
1.4188716404815032e-12	1.507747577830944e-12	2.8005398289824005e-12	3.2180585196250822e-12	4.111776199807409e-12	5.078368370550613e-12	6.090331256906847e-12	7.536386439480247e-12	8.68647365645047e-12	1.0318339084797004e-11	1.1861257716149188e-11	1.309266084549985e-11	1.5190814175967362e-11	1.667476162700372e-11	1.9699999999999997e-11	1.8441726525420373e-11	1.965408338733763e-11	2.1261853425700343e-11	2.2426849808532715e-11	2.3519074653793567e-11	2.4225215186128576e-11	2.527906572862861e-11	2.5952434474542406e-11	2.6242245973757015e-11	2.6000722279527727e-11	2.669036420100245e-11	2.720705210942884e-11	2.6639373026401322e-11	2.5173071466197265e-11	2.3877556769608073e-11	2.277520846262696e-11	2.174899734470059e-11	2.0287950579409224e-11	1.91052823190897e-11	1.7627843474800363e-11	1.6170398210797345e-11	1.3701955906796337e-11	1.4196333912554952e-11	1.418369885640345e-11	1.3456390048855765e-11	1.308959864210802e-11	1.2825594547600628e-11	1.3144273272129497e-11	1.2823728321504262e-11	1.294811723189538e-11	1.217768526872671e-11	1.1713631076357992e-11	1.1909671219693086e-11	1.2461471597854043e-11	1.1493851032280104e-11	1.0945441918187957e-11	1.0576254765984456e-11	1.0603182108289704e-11	1.0045570677392888e-11	1.076637680294686e-11	1.2571556177115893e-11	7.88534699578806e-12
1.563803892256975e-12	1.6552798218117815e-12	3.0641337290520997e-12	3.518303538196859e-12	4.496900984575226e-12	5.558465233107636e-12	6.6698975200075735e-12	8.25627057563685e-12	9.524231476458803e-12	1.132283130071477e-11	1.3019598541681762e-11	1.43588689052537e-11	1.6677604614409726e-11	1.8315277291324315e-11	1.8441726525420373e-11	2.3140000000000004e-11	2.1593091735702813e-11	2.3370825840733027e-11	2.4678219864296157e-11	2.5914537853706834e-11	2.6711811105801485e-11	2.7897446278952526e-11	2.8655982071931376e-11	2.8986138237778064e-11	2.8742139249053387e-11	2.950844776526467e-11	3.0148660426611935e-11	2.9523683167291145e-11	2.7866655522002004e-11	2.643370116202382e-11	2.5224529728009588e-11	2.409206780474435e-11	2.247921844943057e-11	2.1176333783491693e-11	1.9542293057605087e-11	1.7938133578007685e-11	1.520642229995287e-11	1.5759001678377077e-11	1.574556085259443e-11	1.4939722774828545e-11	1.4532923808795641e-11	1.4241505010624444e-11	1.4595967481705222e-11	1.4238077968688208e-11	1.4379291924875886e-11	1.3526384812697795e-11	1.301097532946179e-11	1.3230041856447119e-11	1.3841510767223756e-11	1.276096001613135e-11	1.2149523870585179e-11	1.1736706319621005e-11	1.1763654344660234e-11	1.1143290125694224e-11	1.1944505503624256e-11	1.3944323403132386e-11	8.741456256777222e-12
1.6536551483600176e-12	1.7471964483832996e-12	3.2386548026867897e-12	3.718456976960384e-12	4.75221034481565e-12	5.874392938828932e-12	7.0534589541874136e-12	8.739591842396731e-12	1.0088398266165916e-11	1.2002527964378101e-11	1.381597770355241e-11	1.5261239398536468e-11	1.7735656995912838e-11	1.9493106577325508e-11	1.965408338733763e-11	2.1593091735702813e-11	2.5930000000000008e-11	2.4952351023700025e-11	2.6361040327113484e-11	2.7694677615944225e-11	2.8562796351626696e-11	2.984668277340564e-11	3.06752635520164e-11	3.104551358620212e-11	3.079955903521396e-11	3.163495722644967e-11	3.233827590935677e-11	3.168209793801441e-11	2.9913041178108265e-11	2.8385327918280982e-11	2.70978375299129e-11	2.589009863017799e-11	2.416510626478239e-11	2.2772781776628745e-11	2.1022116157428348e-11	1.9304670014433696e-11	1.6370504014083575e-11	1.697090959191325e-11	1.696077449817145e-11	1.60969672459725e-11	1.5662223400349656e-11	1.5351902911458106e-11	1.5737258832772556e-11	1.5353414790176478e-11	1.5509553862308692e-11	1.4593073282070413e-11	1.4039195396041715e-11	1.4278243427126912e-11	1.4939516239411893e-11	1.3772469778926031e-11	1.3113627951431439e-11	1.2668892886320055e-11	1.2698430752769663e-11	1.202948125620831e-11	1.2897140436829831e-11	1.505633877742371e-11	9.435889021883193e-12
1.7756936073382162e-12	1.872808435876397e-12	3.4761886640865356e-12	3.990769504832054e-12	5.099260894522844e-12	6.303081031686136e-12	7.572208589079702e-12	9.390902998287488e-12	1.084622584508286e-11	1.2912609278122948e-11	1.4879168873681035e-11	1.6463547113240634e-11	1.9141840034718328e-11	2.105536481571405e-11	2.1261853425700343e-11	2.3370825840733027e-11	2.4952351023700025e-11	2.993000000000001e-11	2.8578002274126165e-11	3.0034363737498295e-11	3.099213430876018e-11	3.240098641774216e-11	3.331861441921649e-11	3.373952577168408e-11	3.348734217822959e-11	3.4412319628002114e-11	3.518725438888152e-11	3.4489968043137556e-11	3.258033564379978e-11	3.092910651783735e-11	2.953789352009046e-11	2.8231579674945688e-11	2.635978344523881e-11	2.484992055084075e-11	2.2947037515204285e-11	2.108039324573079e-11	1.7881916459042076e-11	1.854434206963097e-11	1.853895821324633e-11	1.760015954011235e-11	1.712957707725605e-11	1.6794958457413644e-11	1.7220905877773323e-11	1.6804122004957356e-11	1.6979747340750932e-11	1.5980689701889268e-11	1.537724351955993e-11	1.5642604535220877e-11	1.636940771708415e-11	1.509104679069962e-11	1.437146001871637e-11	1.3886190008197342e-11	1.392015373928606e-11	1.3188559624616312e-11	1.4143741654996577e-11	1.6512615144812316e-11	1.034636727903259e-11
1.8889439543950724e-12	1.9846859985697048e-12	3.6666437921344365e-12	4.205881863254028e-12	5.377144212103143e-12	6.654024084413929e-12	7.9982130205772e-12	9.919737536663445e-12	1.1467691202815636e-11	1.3664497566227795e-11	1.5744321150357048e-11	1.738432329415711e-11	2.0239205805404985e-11	2.2268804601089832e-11	2.2426849808532715e-11	2.4678219864296157e-11	2.6361040327113484e-11	2.8578002274126165e-11	3.348999999999999e-11	3.1856027235958796e-11	3.2902631369048605e-11	3.44400679556433e-11	3.543883238141383e-11	3.589835765956408e-11	3.567413922865124e-11	3.666049645741672e-11	3.7647633869763384e-11	3.69057389414087e-11	3.477685822558188e-11	3.3011634348138604e-11	3.155011550812874e-11	3.016180978688787e-11	2.817377942371197e-11	2.6577170275282795e-11	2.454980409089747e-11	2.258230273754754e-11	1.9174985041118016e-11	1.9894122955013993e-11	1.9888194797704597e-11	1.8883915588490288e-11	1.8378801196269517e-11	1.802342777351772e-11	1.84811674944656e-11	1.802706131597165e-11	1.8223860856082324e-11	1.7159071044596065e-11	1.6510726058425772e-11	1.679930620254941e-11	1.7574719842389027e-11	1.6184459285207463e-11	1.5404700703849032e-11	1.4873596660797544e-11	1.4899208349158646e-11	1.4109660729001072e-11	1.513753668097274e-11	1.766230191452712e-11	1.105011569926268e-11
2.0017728245690085e-12	2.0955468974844332e-12	3.850310818313134e-12	4.412851990246173e-12	5.646426978998199e-12	6.997623119385089e-12	8.41690515877574e-12	1.043855205700178e-11	1.208121071378015e-11	1.4410743901017364e-11	1.6599465832161317e-11	1.8271309024240933e-11	2.1307182220181702e-11	2.3448499641805007e-11	2.3519074653793567e-11	2.5914537853706834e-11	2.7694677615944225e-11	3.0034363737498295e-11	3.1856027235958796e-11	3.688000000000001e-11	3.4786151674206636e-11	3.6470001488369675e-11	3.755767546970838e-11	3.805683968091679e-11	3.788322757835733e-11	3.8926976896825524e-11	4.0229600976847074e-11	3.943988396399955e-11	3.702342204684262e-11	3.513605940164586e-11	3.3615262818945313e-11	3.2144821833624947e-11	3.0043131749104804e-11	2.8366927807254647e-11	2.621431304879255e-11	2.4161450426815196e-11	2.0547718501851648e-11	2.1331562401760463e-11	2.132340857986286e-11	2.025008483582439e-11	1.970672268354624e-11	1.933068518880871e-11	1.98215066658946e-11	1.9321419104216643e-11	1.9545874119949466e-11	1.8415993141104892e-11	1.771859230323596e-11	1.80339434622412e-11	1.8856371605778922e-11	1.7332601763217588e-11	1.6482214060416706e-11	1.589227836536084e-11	1.5898081907246147e-11	1.5041895725796124e-11	1.6147419329379255e-11	1.8818679466325758e-11	1.1740924557071915e-11
2.0552784488485767e-12	2.14797492844984e-12	3.946113410957029e-12	4.5216851278579804e-12	5.786131843088605e-12	7.173066699464359e-12	8.632484611396106e-12	1.071252525781537e-11	1.2406666660890992e-11	1.480991231036611e-11	1.7070638889001283e-11	1.8796080895081427e-11	2.1936438760216587e-11	2.4155868348570052e-11	2.4225215186128576e-11	2.6711811105801485e-11	2.8562796351626696e-11	3.099213430876018e-11	3.2902631369048605e-11	3.4786151674206636e-11	3.9610000000000006e-11	3.7777947735533584e-11	3.893225645069036e-11	3.947151995910109e-11	3.933069612534595e-11	4.042890376023997e-11	4.1896150654324027e-11	4.1093388470515604e-11	3.853337513481087e-11	3.657869429089076e-11	3.502279315173958e-11	3.3505594079338084e-11	3.1332721744020395e-11	2.960649810187473e-11	2.7373544913845565e-11	2.5261776594535845e-11	2.150575122631564e-11	2.234074970777144e-11	2.233864452997238e-11	2.1222907607012792e-11	2.0658856044813823e-11	2.0273548836268915e-11	2.079420936141293e-11	2.026730404230788e-11	2.0516386631487656e-11	1.9342988399763447e-11	1.8614257172144576e-11	1.8953917272346456e-11	1.981652599268081e-11	1.8199102814504355e-11	1.7301906640398806e-11	1.6673050581090405e-11	1.6668439186841847e-11	1.5764772606771014e-11	1.6935703438590295e-11	1.9724720417878994e-11	1.2282029343586656e-11
2.142071025131408e-12	2.2349084040567854e-12	4.1022425171050905e-12	4.699402220764945e-12	6.01493926877425e-12	7.46069102722137e-12	8.983568487817293e-12	1.1153726323299968e-11	1.2927420799663102e-11	1.544390697470752e-11	1.781019786601898e-11	1.9603587499953538e-11	2.290092676856322e-11	2.523147921988904e-11	2.527906572862861e-11	2.7897446278952526e-11	2.984668277340564e-11	3.240098641774216e-11	3.44400679556433e-11	3.6470001488369675e-11	3.7777947735533584e-11	4.1130000000000004e-11	4.093527987045167e-11	4.152521000878745e-11	4.1430116222408706e-11	4.2599833044887474e-11	4.432249935208035e-11	4.3494350782268305e-11	4.070717914572714e-11	3.8649719645888475e-11	3.704227240333764e-11	3.54550901153834e-11	3.3178755527619694e-11	3.1380691497755117e-11	2.903157049453907e-11	2.6838545435528314e-11	2.2881146026634067e-11	2.3789074365611147e-11	2.379370831853059e-11	2.2616054089298127e-11	2.2020817109950384e-11	2.1621651068917563e-11	2.218386851947334e-11	2.1616003061241378e-11	2.190112145120717e-11	2.0666595810737468e-11	1.9892360145319537e-11	2.0267047447629357e-11	2.1185125975567312e-11	1.9429469797277902e-11	1.8463318969745013e-11	1.7774878543394505e-11	1.7750901746763655e-11	1.6777249675585387e-11	1.8041842388929616e-11	2.0990685189253377e-11	1.3030155749311783e-11
2.1873614434456184e-12	2.279722611560194e-12	4.188059229099956e-12	4.7973210887642315e-12	6.1393099728239915e-12	7.614774990060616e-12	9.172581566349834e-12	1.1395770261416936e-11	1.3214149685845156e-11	1.5795555491599955e-11	1.8230178382962323e-11	2.0086971472068655e-11	2.3477955411879184e-11	2.5884114330121387e-11	2.5952434474542406e-11	2.8655982071931376e-11	3.06752635520164e-11	3.331861441921649e-11	3.543883238141383e-11	3.755767546970838e-11	3.893225645069036e-11	4.093527987045167e-11	4.394000000000001e-11	4.288598152303203e-11	4.2825742081414185e-11	4.405682855903095e-11	4.5933347753101176e-11	4.510403178158115e-11	4.219287233080433e-11	4.0077537873812065e-11	3.844244486333037e-11	3.6815995578501845e-11	3.447609380830184e-11	3.263494913660118e-11	3.021122872650849e-11	2.796734067976613e-11	2.387174569401287e-11	2.4840460214103296e-11	2.485762569164598e-11	2.3644292623757223e-11	2.303302418933176e-11	2.2632413116950205e-11	2.3231846599956767e-11	2.264179268774063e-11	2.2960632087166322e-11	2.1688782855647845e-11	2.0885667666960553e-11	2.1297057244858122e-11	2.2262590174398843e-11	2.0399710804970257e-11	1.938954078327393e-11	1.8667605762449005e-11	1.864239498811262e-11	1.7628318586718623e-11	1.8988610404805182e-11	2.2080510725230376e-11	1.3703925370402993e-11
2.1970533880520083e-12	2.287962193350402e-12	4.209653855585074e-12	4.821561401995254e-12	6.168200730050011e-12	7.648235454367735e-12	9.215101248233001e-12	1.1456072707850873e-11	1.3287665556430515e-11	1.588975413556286e-11	1.83550613296418e-11	2.0258982928119938e-11	2.368515576845391e-11	2.6130446797038387e-11	2.6242245973757015e-11	2.8986138237778064e-11	3.104551358620212e-11	3.373952577168408e-11	3.589835765956408e-11	3.805683968091679e-11	3.947151995910109e-11	4.152521000878745e-11	4.288598152303203e-11	4.552000000000001e-11	4.35258582409938e-11	4.480350473235185e-11	4.6752324295225075e-11	4.5940507555184887e-11	4.298935619797244e-11	4.0856501096912227e-11	3.921677477300015e-11	3.7579173227236164e-11	3.521278095438465e-11	3.335625687508437e-11	3.0897870894303155e-11	2.8632008447553594e-11	2.4461081696800332e-11	2.5474166265015005e-11	2.5506914811348734e-11	2.427802211759765e-11	2.3663743511678115e-11	2.3267991784531498e-11	2.3897922380831232e-11	2.3297117672607662e-11	2.364541689059231e-11	2.235494694133153e-11	2.1538086778956275e-11	2.1977988377833485e-11	2.2979979100789074e-11	2.104898117994166e-11	2.00121560059236e-11	1.926426985109591e-11	1.9232176812148095e-11	1.8184409678143615e-11	1.961286077258991e-11	2.2795210451260883e-11	1.4113952572720101e-11
2.1752777119420876e-12	2.261120521303317e-12	4.157073796618225e-12	4.76104790870454e-12	6.092034282373455e-12	7.557227296254035e-12	9.10996444688355e-12	1.133037758315583e-11	1.3150721181817324e-11	1.57371109612578e-11	1.8186652470874874e-11	2.0065826728297755e-11	2.3480031327926375e-11	2.5916671850443258e-11	2.6000722279527727e-11	2.8742139249053387e-11	3.079955903521396e-11	3.348734217822959e-11	3.567413922865124e-11	3.788322757835733e-11	3.933069612534595e-11	4.1430116222408706e-11	4.2825742081414185e-11	4.35258582409938e-11	4.581e-11	4.486111551305644e-11	4.704376437735443e-11	4.62634874817236e-11	4.320204519124709e-11	4.1077174331896565e-11	3.948631425692129e-11	3.787310339242972e-11	3.5532023324695866e-11	3.3712735661491e-11	3.126663272774818e-11	2.9053927897684688e-11	2.48897182109173e-11	2.5952793671654487e-11	2.600030426467167e-11	2.4767823961685973e-11	2.4153850140322727e-11	2.3771663113601608e-11	2.443006785155711e-11	2.3810902254153308e-11	2.4202095668451295e-11	2.2915028558453112e-11	2.2089164003203742e-11	2.2564606379665475e-11	2.3590641829452782e-11	2.1569488666239565e-11	2.0500468793620437e-11	1.9708933463849258e-11	1.9645913299453558e-11	1.8559006138990635e-11	2.00605973658251e-11	2.327558846600776e-11	1.4332744815011475e-11
2.2213525141199563e-12	2.30497905515444e-12	4.243842866848462e-12	4.8611037871909876e-12	6.217506026418814e-12	7.70941649826951e-12	9.294671422105107e-12	1.1566725164233305e-11	1.3426073428109498e-11	1.6069264249048005e-11	1.8585031309412354e-11	2.054448598208763e-11	2.4039633301325644e-11	2.6549522173332117e-11	2.669036420100245e-11	2.950844776526467e-11	3.163495722644967e-11	3.4412319628002114e-11	3.666049645741672e-11	3.8926976896825524e-11	4.042890376023997e-11	4.2599833044887474e-11	4.405682855903095e-11	4.480350473235185e-11	4.486111551305644e-11	4.880000000000001e-11	4.849786097952486e-11	4.7737754666178744e-11	4.4633634733069227e-11	4.247660931345524e-11	4.086700979554701e-11	3.923694473510028e-11	3.685020736004663e-11	3.500254527271592e-11	3.250159041873227e-11	3.0242836338545094e-11	2.5956337831287595e-11	2.708691620089872e-11	2.7156113568690725e-11	2.5888459265659154e-11	2.5264475034661727e-11	2.4883882858660487e-11	2.5591188930357403e-11	2.4954979796225637e-11	2.538790624963583e-11	2.4060106871217526e-11	2.3208652161548174e-11	2.3728113534913502e-11	2.481869309118616e-11	2.2693271824476077e-11	2.158307557386555e-11	2.0754977502255405e-11	2.0689235576055008e-11	1.9548847039698142e-11	2.116624878404499e-11	2.4552857681784785e-11	1.5083363437116063e-11
2.285194924403541e-12	2.365514371252436e-12	4.3326212261077924e-12	4.963569073438585e-12	6.359940111064058e-12	7.906645569385219e-12	9.54588743088582e-12	1.1881791542743683e-11	1.3819955556066655e-11	1.6572302294297567e-11	1.9159400632265716e-11	2.1058133442795276e-11	2.4713042095965384e-11	2.7299013720684997e-11	2.720705210942884e-11	3.0148660426611935e-11	3.233827590935677e-11	3.518725438888152e-11	3.7647633869763384e-11	4.0229600976847074e-11	4.1896150654324027e-11	4.432249935208035e-11	4.5933347753101176e-11	4.6752324295225075e-11	4.704376437735443e-11	4.849786097952486e-11	5.4729999999999975e-11	5.109070754761108e-11	4.726555717872448e-11	4.498004037069409e-11	4.345295599416427e-11	4.179766109189391e-11	3.937291335074646e-11	3.756259816781128e-11	3.497764437948918e-11	3.282714473577841e-11	2.839786895576985e-11	2.9733734097699576e-11	2.983343048917363e-11	2.849157912996856e-11	2.7827102678690435e-11	2.746869513473929e-11	2.8282995413921397e-11	2.7531857361948128e-11	2.8129583030177625e-11	2.677297027518789e-11	2.585092647752012e-11	2.6506596259499212e-11	2.7693831357244038e-11	2.514603186178551e-11	2.3863976377109186e-11	2.2814594724914457e-11	2.2590997638255524e-11	2.1251988288640967e-11	2.316731213055981e-11	2.6687254881204436e-11	1.604707331007842e-11
2.2248600098033576e-12	2.299978960219834e-12	4.2195924961628255e-12	4.835066539970161e-12	6.192709952338331e-12	7.695020992902982e-12	9.291305144526179e-12	1.1571215931200525e-11	1.3459319146195295e-11	1.614216236296989e-11	1.8676539578803238e-11	2.0566388165002876e-11	2.413536740929368e-11	2.6676173495543674e-11	2.6639373026401322e-11	2.9523683167291145e-11	3.168209793801441e-11	3.4489968043137556e-11	3.69057389414087e-11	3.943988396399955e-11	4.1093388470515604e-11	4.3494350782268305e-11	4.510403178158115e-11	4.5940507555184887e-11	4.62634874817236e-11	4.7737754666178744e-11	5.109070754761108e-11	5.3300000000000025e-11	4.6670709402746125e-11	4.4458697101543055e-11	4.300275130097487e-11	4.141584068679037e-11	3.906674255938344e-11	3.7328637787045793e-11	3.481252855401159e-11	3.274336491064446e-11	2.839798825685534e-11	2.977391663608799e-11	2.990527657848083e-11	2.8594260734081304e-11	2.7956867309122795e-11	2.763190637573155e-11	2.8482927057077593e-11	2.7743138822027104e-11	2.8392923680453156e-11	2.707041236772705e-11	2.6167472533250538e-11	2.6872282730617324e-11	2.8094966202325134e-11	2.5501889584458247e-11	2.422717320393767e-11	2.3162090986624657e-11	2.29250746656675e-11	2.1567755970052924e-11	2.359804563131805e-11	2.7160249350594597e-11	1.623257154032013e-11
2.08183763789939e-12	2.1486415724245947e-12	3.95837428172379e-12	4.536540111424847e-12	5.801072535553472e-12	7.193134811425421e-12	8.67917615669003e-12	1.0814235153412821e-11	1.2564424075016356e-11	1.5054137731778143e-11	1.7436918453039517e-11	1.9309580396393996e-11	2.2620611951398773e-11	2.5015778454207456e-11	2.5173071466197265e-11	2.7866655522002004e-11	2.9913041178108265e-11	3.258033564379978e-11	3.477685822558188e-11	3.702342204684262e-11	3.853337513481087e-11	4.070717914572714e-11	4.219287233080433e-11	4.298935619797244e-11	4.320204519124709e-11	4.4633634733069227e-11	4.726555717872448e-11	4.6670709402746125e-11	4.6450000000000024e-11	4.155834116956111e-11	4.016181073368792e-11	3.8706067352344696e-11	3.6515891397493165e-11	3.487269387355838e-11	3.2539027213192825e-11	3.053102985020776e-11	2.645101632351471e-11	2.771803257202112e-11	2.7861532981684865e-11	2.6650914738390112e-11	2.6076963788703586e-11	2.577916298373766e-11	2.6587753572626947e-11	2.595089280669002e-11	2.6536357863126257e-11	2.5285500615899715e-11	2.4460495761300472e-11	2.51222293921238e-11	2.630507996291224e-11	2.3975076676556485e-11	2.2844119207026494e-11	2.1941858125674546e-11	2.1822955327218377e-11	2.0616461182169522e-11	2.256261477592796e-11	2.607564925414094e-11	1.5758652414931495e-11
1.9686421093040528e-12	2.028359779050627e-12	3.740180009683983e-12	4.2871911385504466e-12	5.480035101322577e-12	6.791860000287478e-12	8.195016451921173e-12	1.021451479416636e-11	1.1866836899682674e-11	1.4218142962076783e-11	1.647745469808804e-11	1.8276162757675997e-11	2.140695064978367e-11	2.3683412420120242e-11	2.3877556769608073e-11	2.643370116202382e-11	2.8385327918280982e-11	3.092910651783735e-11	3.3011634348138604e-11	3.513605940164586e-11	3.657869429089076e-11	3.8649719645888475e-11	4.0077537873812065e-11	4.0856501096912227e-11	4.1077174331896565e-11	4.247660931345524e-11	4.498004037069409e-11	4.4458697101543055e-11	4.155834116956111e-11	4.2579999999999997e-11	3.839412900527313e-11	3.70469076517291e-11	3.499467126793124e-11	3.346504719906638e-11	3.127144426143266e-11	2.9390606670908994e-11	2.5521329553728736e-11	2.6770782914232216e-11	2.6934639656449494e-11	2.5790378388140105e-11	2.5259086784272577e-11	2.499729250463103e-11	2.5807080713471875e-11	2.5208351770757916e-11	2.581033305134151e-11	2.462758315025921e-11	2.3849290101162064e-11	2.4526911350380823e-11	2.5702537233971335e-11	2.3433788559963586e-11	2.2359282616278592e-11	2.1492167478705078e-11	2.1384283318518337e-11	2.021734615877296e-11	2.220189993226522e-11	2.566011603415278e-11	1.5451268020505818e-11
1.875382773702958e-12	1.9289815653237755e-12	3.5568947536330913e-12	4.078072703586186e-12	5.212541135220187e-12	6.4605041052591575e-12	7.797146757887662e-12	9.721802193437074e-12	1.1297749023122582e-11	1.3540660901511147e-11	1.5698391238836818e-11	1.741797895045778e-11	2.040982496064367e-11	2.2588963944224138e-11	2.277520846262696e-11	2.5224529728009588e-11	2.70978375299129e-11	2.953789352009046e-11	3.155011550812874e-11	3.3615262818945313e-11	3.502279315173958e-11	3.704227240333764e-11	3.844244486333037e-11	3.921677477300015e-11	3.948631425692129e-11	4.086700979554701e-11	4.345295599416427e-11	4.300275130097487e-11	4.016181073368792e-11	3.839412900527313e-11	4.044999999999999e-11	3.5960542221469725e-11	3.403276880428342e-11	3.262014393273458e-11	3.054458853558058e-11	2.881112633774849e-11	2.5117644647236724e-11	2.639634030148551e-11	2.6589938950196417e-11	2.5499630406212497e-11	2.5005443002264464e-11	2.478892208502342e-11	2.5627695871319255e-11	2.504563730306331e-11	2.570690696310113e-11	2.459271873622061e-11	2.38505796169418e-11	2.4583370707427185e-11	2.577995072368942e-11	2.3477951449402234e-11	2.2430243311909264e-11	2.1553577927698547e-11	2.1425960750089355e-11	2.0258847386925215e-11	2.2382721746433776e-11	2.583341445334458e-11	1.5414796671463792e-11
1.7886050746914012e-12	1.835592043442314e-12	3.3857148864439615e-12	3.8832571215493685e-12	4.9625783730150875e-12	6.149351815263213e-12	7.422555482356136e-12	9.257608002321049e-12	1.0759047880962658e-11	1.2896007985162829e-11	1.495681838107786e-11	1.6610499635144467e-11	1.9464371961169664e-11	2.1549656632564955e-11	2.174899734470059e-11	2.409206780474435e-11	2.589009863017799e-11	2.8231579674945688e-11	3.016180978688787e-11	3.2144821833624947e-11	3.3505594079338084e-11	3.54550901153834e-11	3.6815995578501845e-11	3.7579173227236164e-11	3.787310339242972e-11	3.923694473510028e-11	4.179766109189391e-11	4.141584068679037e-11	3.8706067352344696e-11	3.70469076517291e-11	3.5960542221469725e-11	3.842000000000001e-11	3.3004442755407263e-11	3.170049342080514e-11	2.974580458118334e-11	2.8139011231443485e-11	2.462186021071956e-11	2.5913013408599795e-11	2.613311573633437e-11	2.5095475564191912e-11	2.463860998158871e-11	2.446153562517227e-11	2.5322305391721417e-11	2.4766873696028457e-11	2.5470939618879283e-11	2.441837416325516e-11	2.371533195525215e-11	2.44916563873172e-11	2.5708334927363186e-11	2.34111235473271e-11	2.2405842692360917e-11	2.154363274808795e-11	2.1418975035881924e-11	2.0269806510808206e-11	2.2520073527190607e-11	2.5986898629446543e-11	1.5408233406888275e-11
1.6670574752739843e-12	1.7070497227471947e-12	3.148785740727207e-12	3.6134312431524917e-12	4.617179723969029e-12	5.7206678496822625e-12	6.906298810575491e-12	8.616241746105167e-12	1.001504733820649e-11	1.200599105887492e-11	1.3929265728994947e-11	1.5479060255513204e-11	1.8141169723521196e-11	2.009052922609385e-11	2.0287950579409224e-11	2.247921844943057e-11	2.416510626478239e-11	2.635978344523881e-11	2.817377942371197e-11	3.0043131749104804e-11	3.1332721744020395e-11	3.3178755527619694e-11	3.447609380830184e-11	3.521278095438465e-11	3.5532023324695866e-11	3.685020736004663e-11	3.937291335074646e-11	3.906674255938344e-11	3.6515891397493165e-11	3.499467126793124e-11	3.403276880428342e-11	3.3004442755407263e-11	3.4969999999999997e-11	3.019557946152642e-11	2.840167830977515e-11	2.6966012760896772e-11	2.3698830186272243e-11	2.498847393472745e-11	2.523500553297442e-11	2.4277223392914467e-11	2.3869715857483005e-11	2.3745533073491102e-11	2.461935287609678e-11	2.4105261366351707e-11	2.4852335009879432e-11	2.3894298156285244e-11	2.3248216263589026e-11	2.407379043084272e-11	2.5296302735687668e-11	2.3026004642121476e-11	2.2091198135431973e-11	2.1270769457797813e-11	2.1167445287468128e-11	2.0075818515553558e-11	2.2478329283170456e-11	2.5940331343660952e-11	1.531558464656911e-11
1.5690273087576633e-12	1.6029286449581425e-12	2.9565206872704093e-12	3.394552691564398e-12	4.337407138354133e-12	5.374026699569037e-12	6.489453427008395e-12	8.098711302641962e-12	9.415695786559877e-12	1.1290029743595129e-11	1.3102811777380326e-11	1.4565953807873326e-11	1.7075752891749353e-11	1.8916554466016915e-11	1.91052823190897e-11	2.1176333783491693e-11	2.2772781776628745e-11	2.484992055084075e-11	2.6577170275282795e-11	2.8366927807254647e-11	2.960649810187473e-11	3.1380691497755117e-11	3.263494913660118e-11	3.335625687508437e-11	3.3712735661491e-11	3.500254527271592e-11	3.756259816781128e-11	3.7328637787045793e-11	3.487269387355838e-11	3.346504719906638e-11	3.262014393273458e-11	3.170049342080514e-11	3.019557946152642e-11	3.315999999999999e-11	2.7502718574176308e-11	2.6228547972255498e-11	2.316770758830327e-11	2.4484105349899164e-11	2.476538563863361e-11	2.38735999835251e-11	2.351280197858112e-11	2.3443561225104737e-11	2.4352824041141172e-11	2.3867205211291338e-11	2.4684897308577694e-11	2.3813768523622108e-11	2.3219259492468043e-11	2.4117460644455857e-11	2.5375245798595844e-11	2.3085541589221975e-11	2.2205992095077917e-11	2.1395676961762242e-11	2.129043934529139e-11	2.0218641847309752e-11	2.2850300901749458e-11	2.6362338290228317e-11	1.54055261379702e-11
1.447259746603927e-12	1.4745198662561464e-12	2.719737169466242e-12	3.1246946944809806e-12	3.992225909707882e-12	4.945754110306228e-12	5.973378987308554e-12	7.456783127362411e-12	8.670233715424355e-12	1.0396910252215627e-11	1.2069801447116471e-11	1.3426336888782786e-11	1.574065096159923e-11	1.7441928255707052e-11	1.7627843474800363e-11	1.9542293057605087e-11	2.1022116157428348e-11	2.2947037515204285e-11	2.454980409089747e-11	2.621431304879255e-11	2.7373544913845565e-11	2.903157049453907e-11	3.021122872650849e-11	3.0897870894303155e-11	3.126663272774818e-11	3.250159041873227e-11	3.497764437948918e-11	3.481252855401159e-11	3.2539027213192825e-11	3.127144426143266e-11	3.054458853558058e-11	2.974580458118334e-11	2.840167830977515e-11	2.7502718574176308e-11	3.042000000000001e-11	2.4900963670918297e-11	2.2099595694197117e-11	2.3400857719356998e-11	2.3705778560188903e-11	2.2894963967069314e-11	2.2585723125817605e-11	2.25661433461399e-11	2.348372818394308e-11	2.3042874852178486e-11	2.389804787700603e-11	2.3124241746152063e-11	2.259376761280648e-11	2.353450566531301e-11	2.479796943065522e-11	2.256578482756283e-11	2.1771425535701288e-11	2.1009854856404212e-11	2.0926942251007183e-11	1.9916794582025962e-11	2.2713056129669904e-11	2.6227891766927517e-11	1.5222974722065536e-11
1.327750691933347e-12	1.3492537255181292e-12	2.487196258413422e-12	2.8601974044030327e-12	3.6548282052821365e-12	4.528940575032018e-12	5.472427011395819e-12	6.833973086751284e-12	7.95002154409663e-12	9.537977118836336e-12	1.1075928868367585e-11	1.2316899107148313e-11	1.4449358300490819e-11	1.601594049787474e-11	1.6170398210797345e-11	1.7938133578007685e-11	1.9304670014433696e-11	2.108039324573079e-11	2.258230273754754e-11	2.4161450426815196e-11	2.5261776594535845e-11	2.6838545435528314e-11	2.796734067976613e-11	2.8632008447553594e-11	2.9053927897684688e-11	3.0242836338545094e-11	3.282714473577841e-11	3.274336491064446e-11	3.053102985020776e-11	2.9390606670908994e-11	2.881112633774849e-11	2.8139011231443485e-11	2.6966012760896772e-11	2.6228547972255498e-11	2.4900963670918297e-11	2.929999999999999e-11	2.1467995886226103e-11	2.281839955763511e-11	2.317246136195592e-11	2.245781390242624e-11	2.221305051411468e-11	2.2279905196116784e-11	2.3253847670094356e-11	2.2855399992562573e-11	2.382438614603062e-11	2.318623356470782e-11	2.2731256907490444e-11	2.3800752313830304e-11	2.512473718118756e-11	2.2834678325184964e-11	2.2131812714674483e-11	2.1403748607392524e-11	2.1346806901253164e-11	2.039700719874818e-11	2.362903803265184e-11	2.7300066530291117e-11	1.5700033573018035e-11
1.1273665358525455e-12	1.1396020354549574e-12	2.099018477395876e-12	2.417495982460516e-12	3.089722874495385e-12	3.829634918288959e-12	4.630089807688523e-12	5.784895121378344e-12	6.732622696088325e-12	8.080150278575323e-12	9.385571820234643e-12	1.0436558258414506e-11	1.2248226044649668e-11	1.3578982138653777e-11	1.3701955906796337e-11	1.520642229995287e-11	1.6370504014083575e-11	1.7881916459042076e-11	1.9174985041118016e-11	2.0547718501851648e-11	2.150575122631564e-11	2.2881146026634067e-11	2.387174569401287e-11	2.4461081696800332e-11	2.48897182109173e-11	2.5956337831287595e-11	2.839786895576985e-11	2.839798825685534e-11	2.645101632351471e-11	2.5521329553728736e-11	2.5117644647236724e-11	2.462186021071956e-11	2.3698830186272243e-11	2.316770758830327e-11	2.2099595694197117e-11	2.1467995886226103e-11	2.5120000000000006e-11	2.0648977492089325e-11	2.102003826681051e-11	2.0438041216799272e-11	2.026798234736058e-11	2.0402451458819187e-11	2.1355825841272353e-11	2.1028173680913547e-11	2.202290299329291e-11	2.1545641027741993e-11	2.1193352601350104e-11	2.2297161846264644e-11	2.358720738062954e-11	2.1433841338025617e-11	2.0876150241334995e-11	2.0243925625739157e-11	2.0228434208426197e-11	1.940969146618741e-11	2.2825050275899074e-11	2.6420283241163144e-11	1.5075924998316624e-11
1.1648393355520546e-12	1.1782651921226288e-12	2.1711320168604053e-12	2.5012372258333024e-12	3.1962099742070647e-12	3.960894715992494e-12	4.7883223362384196e-12	5.982914895798948e-12	6.962912020549352e-12	8.357147612501923e-12	9.709643949996012e-12	1.0802802475692855e-11	1.2679721552639276e-11	1.4060912734627698e-11	1.4196333912554952e-11	1.5759001678377077e-11	1.697090959191325e-11	1.854434206963097e-11	1.9894122955013993e-11	2.1331562401760463e-11	2.234074970777144e-11	2.3789074365611147e-11	2.4840460214103296e-11	2.5474166265015005e-11	2.5952793671654487e-11	2.708691620089872e-11	2.9733734097699576e-11	2.977391663608799e-11	2.771803257202112e-11	2.6770782914232216e-11	2.639634030148551e-11	2.5913013408599795e-11	2.498847393472745e-11	2.4484105349899164e-11	2.3400857719356998e-11	2.281839955763511e-11	2.0648977492089325e-11	2.9380000000000006e-11	2.2537980479809637e-11	2.197948704602137e-11	2.185042307006733e-11	2.2068056368147482e-11	2.3161931998450372e-11	2.2852460391702114e-11	2.4032828980304117e-11	2.3622079169375845e-11	2.3310046733220154e-11	2.4632051515214742e-11	2.6115968211273614e-11	2.375047828834187e-11	2.3253570284798627e-11	2.262957082753347e-11	2.267898850773615e-11	2.186904574741469e-11	2.6079915734584636e-11	3.0288508521942764e-11	1.722339457317142e-11
1.160772281766676e-12	1.1748285429045163e-12	2.166191042653996e-12	2.4957910286993104e-12	3.1885340462131904e-12	3.950162583763335e-12	4.774406423724968e-12	5.965511958643991e-12	6.941314027075215e-12	8.330173195637236e-12	9.680182702148228e-12	1.0779308096873928e-11	1.265047904436089e-11	1.4031425365433094e-11	1.418369885640345e-11	1.574556085259443e-11	1.696077449817145e-11	1.853895821324633e-11	1.9888194797704597e-11	2.132340857986286e-11	2.233864452997238e-11	2.379370831853059e-11	2.485762569164598e-11	2.5506914811348734e-11	2.600030426467167e-11	2.7156113568690725e-11	2.983343048917363e-11	2.990527657848083e-11	2.7861532981684865e-11	2.6934639656449494e-11	2.6589938950196417e-11	2.613311573633437e-11	2.523500553297442e-11	2.476538563863361e-11	2.3705778560188903e-11	2.317246136195592e-11	2.102003826681051e-11	2.2537980479809637e-11	3.144999999999999e-11	2.2520995752886778e-11	2.243664283272639e-11	2.27187750208887e-11	2.390207828658967e-11	2.362559235758055e-11	2.4930104488522672e-11	2.4593185246871407e-11	2.4336689218491114e-11	2.5808082058138807e-11	2.742666530289082e-11	2.4985988065840598e-11	2.4583365120936905e-11	2.400403831626391e-11	2.4124234486718712e-11	2.3361616789390142e-11	2.820318251955963e-11	3.289118796891619e-11	1.8636867374962672e-11
1.0985211449392033e-12	1.1129533810515515e-12	2.0525316770811546e-12	2.366307743748817e-12	3.0221146009243095e-12	3.742737450047421e-12	4.522679643266493e-12	5.650696793625957e-12	6.573970315982994e-12	7.88913649781598e-12	9.169015418921137e-12	1.0216752806562341e-11	1.1989862150162562e-11	1.3299934884215222e-11	1.3456390048855765e-11	1.4939722774828545e-11	1.60969672459725e-11	1.760015954011235e-11	1.8883915588490288e-11	2.025008483582439e-11	2.1222907607012792e-11	2.2616054089298127e-11	2.3644292623757223e-11	2.427802211759765e-11	2.4767823961685973e-11	2.5888459265659154e-11	2.849157912996856e-11	2.8594260734081304e-11	2.6650914738390112e-11	2.5790378388140105e-11	2.5499630406212497e-11	2.5095475564191912e-11	2.4277223392914467e-11	2.38735999835251e-11	2.2894963967069314e-11	2.245781390242624e-11	2.0438041216799272e-11	2.197948704602137e-11	2.2520995752886778e-11	3.89e-11	2.2063967613202813e-11	2.2424187631555912e-11	2.3655060248460247e-11	2.3448716255188343e-11	2.4839076437172396e-11	2.462558075593957e-11	2.445164167060774e-11	2.6055840175615848e-11	2.7755792905296257e-11	2.5321256561383136e-11	2.5077292488150848e-11	2.464078135895063e-11	2.4916239912740126e-11	2.433142532305981e-11	2.9796177577166616e-11	3.4945127440831875e-11	1.998616498335667e-11
1.0660920290549013e-12	1.0809052726742682e-12	1.9944981304914426e-12	2.2997984399517277e-12	2.9365717507846253e-12	3.6357797365427932e-12	4.3925264361561195e-12	5.487838057573178e-12	6.383237339619447e-12	7.659233196784596e-12	8.902994247698e-12	9.927459126415255e-12	1.1648843439983259e-11	1.2923634433826296e-11	1.308959864210802e-11	1.4532923808795641e-11	1.5662223400349656e-11	1.712957707725605e-11	1.8378801196269517e-11	1.970672268354624e-11	2.0658856044813823e-11	2.2020817109950384e-11	2.303302418933176e-11	2.3663743511678115e-11	2.4153850140322727e-11	2.5264475034661727e-11	2.7827102678690435e-11	2.7956867309122795e-11	2.6076963788703586e-11	2.5259086784272577e-11	2.5005443002264464e-11	2.463860998158871e-11	2.3869715857483005e-11	2.351280197858112e-11	2.2585723125817605e-11	2.221305051411468e-11	2.026798234736058e-11	2.185042307006733e-11	2.243664283272639e-11	2.2063967613202813e-11	4.0580000000000004e-11	2.2515243059157958e-11	2.3813841257519187e-11	2.365597619323607e-11	2.5151004146736822e-11	2.503429780099948e-11	2.4935280790933897e-11	2.6674780948955554e-11	2.8490235202492634e-11	2.6049750215649166e-11	2.594598002387282e-11	2.5601499226959442e-11	2.598431768927799e-11	2.550886304840823e-11	3.165795374606039e-11	3.733579113703104e-11	2.13384940332526e-11
1.0422217564550416e-12	1.057900646801773e-12	1.952354129593033e-12	2.2526341928696707e-12	2.875532334379448e-12	3.559194659243895e-12	4.299081985136704e-12	5.370693831087577e-12	6.246096330843755e-12	7.49456008222281e-12	8.712471978559734e-12	9.7198328341361e-12	1.1405135431239488e-11	1.265407518004838e-11	1.2825594547600628e-11	1.4241505010624444e-11	1.5351902911458106e-11	1.6794958457413644e-11	1.802342777351772e-11	1.933068518880871e-11	2.0273548836268915e-11	2.1621651068917563e-11	2.2632413116950205e-11	2.3267991784531498e-11	2.3771663113601608e-11	2.4883882858660487e-11	2.746869513473929e-11	2.763190637573155e-11	2.577916298373766e-11	2.499729250463103e-11	2.478892208502342e-11	2.446153562517227e-11	2.3745533073491102e-11	2.3443561225104737e-11	2.25661433461399e-11	2.2279905196116784e-11	2.0402451458819187e-11	2.2068056368147482e-11	2.27187750208887e-11	2.2424187631555912e-11	2.2515243059157958e-11	4.5130000000000003e-11	2.4442925420437097e-11	2.4354059110430908e-11	2.600598621248154e-11	2.6022790931616717e-11	2.601706388380973e-11	2.7974279192178416e-11	2.996140249114914e-11	2.7449814050307644e-11	2.7536377521519907e-11	2.7344897892806662e-11	2.7924199721052994e-11	2.764148706368438e-11	3.482857487191445e-11	4.1349288279924634e-11	2.3818298352420385e-11
1.065849331343205e-12	1.0827030847647696e-12	1.9992866117500438e-12	2.3069166082166585e-12	2.944479181485499e-12	3.643794917033851e-12	4.400496212637413e-12	5.497103894405134e-12	6.391984913171471e-12	7.668575160183596e-12	8.915643511819696e-12	9.952193066896332e-12	1.1676533201600049e-11	1.2957197827114771e-11	1.3144273272129497e-11	1.4595967481705222e-11	1.5737258832772556e-11	1.7220905877773323e-11	1.84811674944656e-11	1.98215066658946e-11	2.079420936141293e-11	2.218386851947334e-11	2.3231846599956767e-11	2.3897922380831232e-11	2.443006785155711e-11	2.5591188930357403e-11	2.8282995413921397e-11	2.8482927057077593e-11	2.6587753572626947e-11	2.5807080713471875e-11	2.5627695871319255e-11	2.5322305391721417e-11	2.461935287609678e-11	2.4352824041141172e-11	2.348372818394308e-11	2.3253847670094356e-11	2.1355825841272353e-11	2.3161931998450372e-11	2.390207828658967e-11	2.3655060248460247e-11	2.3813841257519187e-11	2.4442925420437097e-11	5.202e-11	2.597048417591388e-11	2.784883562619481e-11	2.7984865056774408e-11	2.8075992695814478e-11	3.0311843008135665e-11	3.256560671092141e-11	2.992268851534925e-11	3.020434372507715e-11	3.011950900699636e-11	3.0869532736785766e-11	3.0716658095462997e-11	3.9273519594660937e-11	4.694226071077502e-11	2.6992819976259097e-11
1.0379043899057813e-12	1.0556521954727132e-12	1.9495906954319435e-12	2.2512333919197103e-12	2.872243884841178e-12	3.552850845278862e-12	4.2891732037396074e-12	5.357084549597182e-12	6.227135677759031e-12	7.469248304482899e-12	8.683839421347267e-12	9.700476040327114e-12	1.1377809688484518e-11	1.2624520093601053e-11	1.2823728321504262e-11	1.4238077968688208e-11	1.5353414790176478e-11	1.6804122004957356e-11	1.802706131597165e-11	1.9321419104216643e-11	2.026730404230788e-11	2.1616003061241378e-11	2.264179268774063e-11	2.3297117672607662e-11	2.3810902254153308e-11	2.4954979796225637e-11	2.7531857361948128e-11	2.7743138822027104e-11	2.595089280669002e-11	2.5208351770757916e-11	2.504563730306331e-11	2.4766873696028457e-11	2.4105261366351707e-11	2.3867205211291338e-11	2.3042874852178486e-11	2.2855399992562573e-11	2.1028173680913547e-11	2.2852460391702114e-11	2.362559235758055e-11	2.3448716255188343e-11	2.365597619323607e-11	2.4354059110430908e-11	2.597048417591388e-11	5.736999999999999e-11	2.7965985354139424e-11	2.821052056019716e-11	2.8385801235167847e-11	3.0768224633082846e-11	3.313521207167182e-11	3.0527999989889875e-11	3.102197239714159e-11	3.1160287232483845e-11	3.217272616305295e-11	3.2299721823438675e-11	4.1774067081723354e-11	5.031167322394777e-11	2.938556539874294e-11
1.0457335979143264e-12	1.0645938491708183e-12	1.966987096858608e-12	2.2716777750290747e-12	2.8982390127168863e-12	3.584745382791043e-12	4.3272819887520845e-12	5.404552093209744e-12	6.2820404151882275e-12	7.535198288500165e-12	8.761440737020478e-12	9.789422733291495e-12	1.1483405858074054e-11	1.2744027690143828e-11	1.294811723189538e-11	1.4379291924875886e-11	1.5509553862308692e-11	1.6979747340750932e-11	1.8223860856082324e-11	1.9545874119949466e-11	2.0516386631487656e-11	2.190112145120717e-11	2.2960632087166322e-11	2.364541689059231e-11	2.4202095668451295e-11	2.538790624963583e-11	2.8129583030177625e-11	2.8392923680453156e-11	2.6536357863126257e-11	2.581033305134151e-11	2.570690696310113e-11	2.5470939618879283e-11	2.4852335009879432e-11	2.4684897308577694e-11	2.389804787700603e-11	2.382438614603062e-11	2.202290299329291e-11	2.4032828980304117e-11	2.4930104488522672e-11	2.4839076437172396e-11	2.5151004146736822e-11	2.600598621248154e-11	2.784883562619481e-11	2.7965985354139424e-11	6.869e-11	3.0696001019404087e-11	3.1029572349313726e-11	3.381934029665181e-11	3.6563914015978246e-11	3.3799737385740194e-11	3.4617377336868216e-11	3.494365361831432e-11	3.623310831974744e-11	3.660983090685069e-11	4.822456512186269e-11	5.85604055243691e-11	3.4149685498942756e-11
9.814609730590058e-13	1.0006283378389556e-12	1.8486887607754738e-12	2.136956308684513e-12	2.725625577376509e-12	3.3704812025051446e-12	4.067840430071842e-12	5.0799916899213546e-12	5.904285435081903e-12	7.082560919380699e-12	8.235550520144988e-12	9.203698426146646e-12	1.0797458265282964e-11	1.1982769587668795e-11	1.217768526872671e-11	1.3526384812697795e-11	1.4593073282070413e-11	1.5980689701889268e-11	1.7159071044596065e-11	1.8415993141104892e-11	1.9342988399763447e-11	2.0666595810737468e-11	2.1688782855647845e-11	2.235494694133153e-11	2.2915028558453112e-11	2.4060106871217526e-11	2.677297027518789e-11	2.707041236772705e-11	2.5285500615899715e-11	2.462758315025921e-11	2.459271873622061e-11	2.441837416325516e-11	2.3894298156285244e-11	2.3813768523622108e-11	2.3124241746152063e-11	2.318623356470782e-11	2.1545641027741993e-11	2.3622079169375845e-11	2.4593185246871407e-11	2.462558075593957e-11	2.503429780099948e-11	2.6022790931616717e-11	2.7984865056774408e-11	2.821052056019716e-11	3.0696001019404087e-11	7.361e-11	3.1856021416682234e-11	3.4939595678839887e-11	3.791785700182089e-11	3.5164444508442194e-11	3.634307162005911e-11	3.696836674323383e-11	3.8615136907444224e-11	3.9395872517701555e-11	5.281378986244342e-11	6.471976474094241e-11	3.8136439873330805e-11
9.42336621987206e-13	9.618046509285878e-13	1.7775799521769974e-12	2.055504625385808e-12	2.6212890704939727e-12	3.2407356694358037e-12	3.9104066398840446e-12	4.882809444758161e-12	5.673977920437226e-12	6.8053880990966385e-12	7.913339100977705e-12	8.847317232827142e-12	1.037803478409971e-11	1.151757360530335e-11	1.1713631076357992e-11	1.301097532946179e-11	1.4039195396041715e-11	1.537724351955993e-11	1.6510726058425772e-11	1.771859230323596e-11	1.8614257172144576e-11	1.9892360145319537e-11	2.0885667666960553e-11	2.1538086778956275e-11	2.2089164003203742e-11	2.3208652161548174e-11	2.585092647752012e-11	2.6167472533250538e-11	2.4460495761300472e-11	2.3849290101162064e-11	2.38505796169418e-11	2.371533195525215e-11	2.3248216263589026e-11	2.3219259492468043e-11	2.259376761280648e-11	2.2731256907490444e-11	2.1193352601350104e-11	2.3310046733220154e-11	2.4336689218491114e-11	2.445164167060774e-11	2.4935280790933897e-11	2.601706388380973e-11	2.8075992695814478e-11	2.8385801235167847e-11	3.1029572349313726e-11	3.1856021416682234e-11	7.873e-11	3.580382940171721e-11	3.8994656406609754e-11	3.6304117484444334e-11	3.781143772344107e-11	3.870377303525717e-11	4.0672135540024473e-11	4.1815476373644504e-11	5.690749951524815e-11	7.03776344672991e-11	4.1815849172442096e-11
9.562847086997533e-13	9.77597452403363e-13	1.806563732995251e-12	2.091098783692415e-12	2.6658153229152106e-12	3.2948406350569044e-12	3.974694900793119e-12	4.96231989123122e-12	5.765480951403619e-12	6.91514049849713e-12	8.040904484988417e-12	8.992220748431021e-12	1.0547979839302025e-11	1.1705173199849112e-11	1.1909671219693086e-11	1.3230041856447119e-11	1.4278243427126912e-11	1.5642604535220877e-11	1.679930620254941e-11	1.80339434622412e-11	1.8953917272346456e-11	2.0267047447629357e-11	2.1297057244858122e-11	2.1977988377833485e-11	2.2564606379665475e-11	2.3728113534913502e-11	2.6506596259499212e-11	2.6872282730617324e-11	2.51222293921238e-11	2.4526911350380823e-11	2.4583370707427185e-11	2.44916563873172e-11	2.407379043084272e-11	2.4117460644455857e-11	2.353450566531301e-11	2.3800752313830304e-11	2.2297161846264644e-11	2.4632051515214742e-11	2.5808082058138807e-11	2.6055840175615848e-11	2.6674780948955554e-11	2.7974279192178416e-11	3.0311843008135665e-11	3.0768224633082846e-11	3.381934029665181e-11	3.4939595678839887e-11	3.580382940171721e-11	9.594000000000001e-11	4.339251059078778e-11	4.0555026695015075e-11	4.262469106550941e-11	4.3983949761200504e-11	4.6585992679134674e-11	4.8368886136887134e-11	6.688802911659985e-11	8.353710455034046e-11	5.031775777634937e-11
9.990014780438055e-13	1.0221411591898417e-12	1.89011036393307e-12	2.187684003455068e-12	2.7888030414733747e-12	3.4462659038982345e-12	4.15653838871351e-12	5.1887326944128205e-12	6.0270511553387486e-12	7.227058666739753e-12	8.403396514369727e-12	9.402018014745454e-12	1.1025891862494487e-11	1.2236095292214672e-11	1.2461471597854043e-11	1.3841510767223756e-11	1.4939516239411893e-11	1.636940771708415e-11	1.7574719842389027e-11	1.8856371605778922e-11	1.981652599268081e-11	2.1185125975567312e-11	2.2262590174398843e-11	2.2979979100789074e-11	2.3590641829452782e-11	2.481869309118616e-11	2.7693831357244038e-11	2.8094966202325134e-11	2.630507996291224e-11	2.5702537233971335e-11	2.577995072368942e-11	2.5708334927363186e-11	2.5296302735687668e-11	2.5375245798595844e-11	2.479796943065522e-11	2.512473718118756e-11	2.358720738062954e-11	2.6115968211273614e-11	2.742666530289082e-11	2.7755792905296257e-11	2.8490235202492634e-11	2.996140249114914e-11	3.256560671092141e-11	3.313521207167182e-11	3.6563914015978246e-11	3.791785700182089e-11	3.8994656406609754e-11	4.339251059078778e-11	1.1816999999999997e-10	4.4698288000728014e-11	4.731308737995214e-11	4.909520181923636e-11	5.228467915089111e-11	5.4657362352138604e-11	7.663278489218043e-11	9.663529824830433e-11	5.871779077939241e-11
9.203036974809977e-13	9.422331185625987e-13	1.744104378702865e-12	2.0178385712888205e-12	2.572223284627235e-12	3.1778547133220383e-12	3.8316112729350365e-12	4.782169345223908e-12	5.552175807944966e-12	6.653947066023519e-12	7.736018551548264e-12	8.662428006443629e-12	1.0151940993693384e-11	1.1265808294108924e-11	1.1493851032280104e-11	1.276096001613135e-11	1.3772469778926031e-11	1.509104679069962e-11	1.6184459285207463e-11	1.7332601763217588e-11	1.8199102814504355e-11	1.9429469797277902e-11	2.0399710804970257e-11	2.104898117994166e-11	2.1569488666239565e-11	2.2693271824476077e-11	2.514603186178551e-11	2.5501889584458247e-11	2.3975076676556485e-11	2.3433788559963586e-11	2.3477951449402234e-11	2.34111235473271e-11	2.3026004642121476e-11	2.3085541589221975e-11	2.256578482756283e-11	2.2834678325184964e-11	2.1433841338025617e-11	2.375047828834187e-11	2.4985988065840598e-11	2.5321256561383136e-11	2.6049750215649166e-11	2.7449814050307644e-11	2.992268851534925e-11	3.0527999989889875e-11	3.3799737385740194e-11	3.5164444508442194e-11	3.6304117484444334e-11	4.0555026695015075e-11	4.4698288000728014e-11	8.581e-11	4.5128312641556473e-11	4.7204233656128525e-11	5.068545279485348e-11	5.350429754889401e-11	7.631473344669957e-11	9.763472921936018e-11	6.038326490019568e-11
8.744703047002915e-13	8.974150355649728e-13	1.661224876241812e-12	1.9243804629549285e-12	2.4519760427124887e-12	3.0278694690768236e-12	3.649018362963913e-12	4.552745567619412e-12	5.283498738838236e-12	6.3302005085180395e-12	7.358347605698767e-12	8.244027681098061e-12	9.657840758485414e-12	1.0714281154004317e-11	1.0945441918187957e-11	1.2149523870585179e-11	1.3113627951431439e-11	1.437146001871637e-11	1.5404700703849032e-11	1.6482214060416706e-11	1.7301906640398806e-11	1.8463318969745013e-11	1.938954078327393e-11	2.00121560059236e-11	2.0500468793620437e-11	2.158307557386555e-11	2.3863976377109186e-11	2.422717320393767e-11	2.2844119207026494e-11	2.2359282616278592e-11	2.2430243311909264e-11	2.2405842692360917e-11	2.2091198135431973e-11	2.2205992095077917e-11	2.1771425535701288e-11	2.2131812714674483e-11	2.0876150241334995e-11	2.3253570284798627e-11	2.4583365120936905e-11	2.5077292488150848e-11	2.594598002387282e-11	2.7536377521519907e-11	3.020434372507715e-11	3.102197239714159e-11	3.4617377336868216e-11	3.634307162005911e-11	3.781143772344107e-11	4.262469106550941e-11	4.731308737995214e-11	4.5128312641556473e-11	1.0983999999999998e-10	5.2052991906863456e-11	5.677321969919217e-11	6.105248272778308e-11	8.944601428349594e-11	1.1685886689226967e-10	7.481641272804551e-11
8.426966066925003e-13	8.68132646007259e-13	1.6058631627369147e-12	1.8652093070633957e-12	2.3744893501794056e-12	2.929946952507111e-12	3.5285668485811017e-12	4.400189175361018e-12	5.103736741081619e-12	6.113641228907843e-12	7.1044151509864534e-12	7.963273180135473e-12	9.325028833236109e-12	1.0338140908166894e-11	1.0576254765984456e-11	1.1736706319621005e-11	1.2668892886320055e-11	1.3886190008197342e-11	1.4873596660797544e-11	1.589227836536084e-11	1.6673050581090405e-11	1.7774878543394505e-11	1.8667605762449005e-11	1.926426985109591e-11	1.9708933463849258e-11	2.0754977502255405e-11	2.2814594724914457e-11	2.3162090986624657e-11	2.1941858125674546e-11	2.1492167478705078e-11	2.1553577927698547e-11	2.154363274808795e-11	2.1270769457797813e-11	2.1395676961762242e-11	2.1009854856404212e-11	2.1403748607392524e-11	2.0243925625739157e-11	2.262957082753347e-11	2.400403831626391e-11	2.464078135895063e-11	2.5601499226959442e-11	2.7344897892806662e-11	3.011950900699636e-11	3.1160287232483845e-11	3.494365361831432e-11	3.696836674323383e-11	3.870377303525717e-11	4.3983949761200504e-11	4.909520181923636e-11	4.7204233656128525e-11	5.2052991906863456e-11	1.5426000000000004e-10	6.243666462835805e-11	6.847192846024204e-11	1.0246019989258885e-10	1.365547157924743e-10	9.12560442025605e-11
8.42645604206503e-13	8.716853363460841e-13	1.6108689015809867e-12	1.876681087320993e-12	2.3868245701600894e-12	2.942859600589822e-12	3.5416065943678144e-12	4.414038333331831e-12	5.1171736916113144e-12	6.1289411333150475e-12	7.119706422690324e-12	7.983014295321973e-12	9.34462123217729e-12	1.0351786557948302e-11	1.0603182108289704e-11	1.1763654344660234e-11	1.2698430752769663e-11	1.392015373928606e-11	1.4899208349158646e-11	1.5898081907246147e-11	1.6668439186841847e-11	1.7750901746763655e-11	1.864239498811262e-11	1.9232176812148095e-11	1.9645913299453558e-11	2.0689235576055008e-11	2.2590997638255524e-11	2.29250746656675e-11	2.1822955327218377e-11	2.1384283318518337e-11	2.1425960750089355e-11	2.1418975035881924e-11	2.1167445287468128e-11	2.129043934529139e-11	2.0926942251007183e-11	2.1346806901253164e-11	2.0228434208426197e-11	2.267898850773615e-11	2.4124234486718712e-11	2.4916239912740126e-11	2.598431768927799e-11	2.7924199721052994e-11	3.0869532736785766e-11	3.217272616305295e-11	3.623310831974744e-11	3.8615136907444224e-11	4.0672135540024473e-11	4.6585992679134674e-11	5.228467915089111e-11	5.068545279485348e-11	5.677321969919217e-11	6.243666462835805e-11	2.2431999999999998e-10	7.892837540317059e-11	1.2061670186762268e-10	1.6412726191744483e-10	1.1464623366102323e-10
7.961629688575672e-13	8.275971097419774e-13	1.5270488966339622e-12	1.7859030335372477e-12	2.268737768481638e-12	2.7947869626069473e-12	3.3608082536532604e-12	4.186167509977462e-12	4.8506770828099595e-12	5.8098973204405726e-12	6.746505924618779e-12	7.565584470362784e-12	8.853824273087145e-12	9.79877458911779e-12	1.0045570677392888e-11	1.1143290125694224e-11	1.202948125620831e-11	1.3188559624616312e-11	1.4109660729001072e-11	1.5041895725796124e-11	1.5764772606771014e-11	1.6777249675585387e-11	1.7628318586718623e-11	1.8184409678143615e-11	1.8559006138990635e-11	1.9548847039698142e-11	2.1251988288640967e-11	2.1567755970052924e-11	2.0616461182169522e-11	2.021734615877296e-11	2.0258847386925215e-11	2.0269806510808206e-11	2.0075818515553558e-11	2.0218641847309752e-11	1.9916794582025962e-11	2.039700719874818e-11	1.940969146618741e-11	2.186904574741469e-11	2.3361616789390142e-11	2.433142532305981e-11	2.550886304840823e-11	2.764148706368438e-11	3.0716658095462997e-11	3.2299721823438675e-11	3.660983090685069e-11	3.9395872517701555e-11	4.1815476373644504e-11	4.8368886136887134e-11	5.4657362352138604e-11	5.350429754889401e-11	6.105248272778308e-11	6.847192846024204e-11	7.892837540317059e-11	3.8609000000000006e-10	1.4144231451082638e-10	1.9709333477248202e-10	1.4433486978424344e-10
8.505323181479752e-13	8.877256875703413e-13	1.6371217853070453e-12	1.919549397986956e-12	2.4369011920230746e-12	3.0003589068730644e-12	3.6061254755165447e-12	4.489828820706001e-12	5.201000942981673e-12	6.229870853702194e-12	7.232617077507755e-12	8.110404140597886e-12	9.491588558836892e-12	1.0499538920809594e-11	1.076637680294686e-11	1.1944505503624256e-11	1.2897140436829831e-11	1.4143741654996577e-11	1.513753668097274e-11	1.6147419329379255e-11	1.6935703438590295e-11	1.8041842388929616e-11	1.8988610404805182e-11	1.961286077258991e-11	2.00605973658251e-11	2.116624878404499e-11	2.316731213055981e-11	2.359804563131805e-11	2.256261477592796e-11	2.220189993226522e-11	2.2382721746433776e-11	2.2520073527190607e-11	2.2478329283170456e-11	2.2850300901749458e-11	2.2713056129669904e-11	2.362903803265184e-11	2.2825050275899074e-11	2.6079915734584636e-11	2.820318251955963e-11	2.9796177577166616e-11	3.165795374606039e-11	3.482857487191445e-11	3.9273519594660937e-11	4.1774067081723354e-11	4.822456512186269e-11	5.281378986244342e-11	5.690749951524815e-11	6.688802911659985e-11	7.663278489218043e-11	7.631473344669957e-11	8.944601428349594e-11	1.0246019989258885e-10	1.2061670186762268e-10	1.4144231451082638e-10	9.122500000000002e-10	3.3236379085275777e-10	2.5478136134332667e-10
9.904293770521502e-13	1.0369531914547705e-12	1.913475865845004e-12	2.245944244715382e-12	2.850634869427871e-12	3.5087030399468042e-12	4.215355637104361e-12	5.246437037898211e-12	6.075068608165149e-12	7.274814766490479e-12	8.443449619006607e-12	9.469390120892557e-12	1.1078289106899106e-11	1.225054017350121e-11	1.2571556177115893e-11	1.3944323403132386e-11	1.505633877742371e-11	1.6512615144812316e-11	1.766230191452712e-11	1.8818679466325758e-11	1.9724720417878994e-11	2.0990685189253377e-11	2.2080510725230376e-11	2.2795210451260883e-11	2.327558846600776e-11	2.4552857681784785e-11	2.6687254881204436e-11	2.7160249350594597e-11	2.607564925414094e-11	2.566011603415278e-11	2.583341445334458e-11	2.5986898629446543e-11	2.5940331343660952e-11	2.6362338290228317e-11	2.6227891766927517e-11	2.7300066530291117e-11	2.6420283241163144e-11	3.0288508521942764e-11	3.289118796891619e-11	3.4945127440831875e-11	3.733579113703104e-11	4.1349288279924634e-11	4.694226071077502e-11	5.031167322394777e-11	5.85604055243691e-11	6.471976474094241e-11	7.03776344672991e-11	8.353710455034046e-11	9.663529824830433e-11	9.763472921936018e-11	1.1685886689226967e-10	1.365547157924743e-10	1.6412726191744483e-10	1.9709333477248202e-10	3.3236379085275777e-10	1.6762000000000003e-9	3.9899818400830536e-10
6.200308870919817e-13	6.557529875807971e-13	1.202730668041361e-12	1.4266393252153671e-12	1.8049387887041713e-12	2.216712031099368e-12	2.658472121223859e-12	3.3041108205234e-12	3.822466587718576e-12	4.579545518748783e-12	5.3098133908249776e-12	5.953383353442449e-12	6.961821661287297e-12	7.675964445483736e-12	7.88534699578806e-12	8.741456256777222e-12	9.435889021883193e-12	1.034636727903259e-11	1.105011569926268e-11	1.1740924557071915e-11	1.2282029343586656e-11	1.3030155749311783e-11	1.3703925370402993e-11	1.4113952572720101e-11	1.4332744815011475e-11	1.5083363437116063e-11	1.604707331007842e-11	1.623257154032013e-11	1.5758652414931495e-11	1.5451268020505818e-11	1.5414796671463792e-11	1.5408233406888275e-11	1.531558464656911e-11	1.54055261379702e-11	1.5222974722065536e-11	1.5700033573018035e-11	1.5075924998316624e-11	1.722339457317142e-11	1.8636867374962672e-11	1.998616498335667e-11	2.13384940332526e-11	2.3818298352420385e-11	2.6992819976259097e-11	2.938556539874294e-11	3.4149685498942756e-11	3.8136439873330805e-11	4.1815849172442096e-11	5.031775777634937e-11	5.871779077939241e-11	6.038326490019568e-11	7.481641272804551e-11	9.12560442025605e-11	1.1464623366102323e-10	1.4433486978424344e-10	2.5478136134332667e-10	3.9899818400830536e-10	1.5276200000000006e-9


==> anc/CorrMatrix_sigmaabs_pC.dat <==
#   Correlation matrix of the proton-carbon (pC) absorption cross-section uncertainty   
#   Please cite J. Heisig, M. Korsmeier, M.W. Winkler, "Dark matter or correlated errors? Systematics of the AMS-02 antiproton excess" (2020) when used
#
#   R[GV]:
#   0.94                1.077               1.242               1.417               1.607               1.812               2.032               2.272               2.531               2.816               3.126               3.461               3.825               4.22                4.65                5.119               5.629               6.178               6.773               7.417               8.112               8.861               9.671               10.54               11.49               12.49               13.54               14.69               15.94               17.29               18.73               20.28               21.93               23.73               25.68               27.73               29.93               32.28               34.78               37.47               40.37               43.47               46.77               50.32               54.11               58.16               62.51               67.21               72.25               77.65               86.52               100.2               116.2               135.6               160.4               192.2               233.8               341.4               528.2               713.9               963.8
#   ------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
    1.0                 0.987617936698156	0.9670009516930698	0.9524467024603297	0.9463744715550085	0.9458272487957785	0.9480763393414156	0.9515005647526185	0.955127978399152	0.9585098122384517	0.9613322237634327	0.9634643742570621	0.9648898004666393	0.9656169910325881	0.965677393609772	0.9651040649120824	0.9639351831835802	0.962227624906707	0.9600122307531146	0.9573252999454119	0.9542059987418594	0.950687791022595	0.946782872565152	0.942545506634142	0.9379127985748801	0.9330795475549037	0.9280844654267912	0.9227315053241135	0.9170697717271744	0.9111484644732672	0.9050568232473293	0.8987553505484802	0.8923290954342189	0.8856346274765146	0.8787327882587651	0.8718436447350438	0.864837345783973	0.8577603366614741	0.8506537361721218	0.8434494019689592	0.8361479281879214	0.8288243338410535	0.8215194082822267	0.8141674977934041	0.806835785115532	0.7995266512769541	0.7922130640836161	0.784864344591544	0.7775476523585643	0.7702781506115659	0.7594358812267799	0.7448997305171341	0.7305031723404214	0.7158592600891956	0.7004152567520202	0.6844208619155598	0.6679057949402993	0.6385622614176039	0.6091079752834798	0.5915051732083212	0.5761184720061723
    0.987617936698156	1.0             	0.9908962294877607	0.9799300465988107	0.974627842338802	0.9736991077917305	0.9750761134374084	0.9774131113802017	0.9798925144154892	0.982119304551616	0.9838338359281871	0.9849307349888143	0.9853936480437844	0.9852317777073866	0.9844697559483916	0.9831338528670446	0.9812584111704316	0.9788999383187228	0.9760777109571056	0.9728230493406262	0.9691714890455111	0.9651525070590896	0.9607727824064547	0.9560870495832544	0.9510217656021206	0.945785392163418	0.9404137923536268	0.9346934117694252	0.9286761391092627	0.922413132823114	0.9159970710655903	0.9093847831857533	0.9026641273659044	0.8956843170531401	0.8885086111332929	0.8813646274548625	0.8741164292504295	0.8668113366413503	0.8594909453338188	0.8520844571217832	0.8445922019500676	0.8370907605346358	0.8296212998678929	0.8221162383981734	0.8146437916250273	0.8072059250830637	0.799774797923619	0.7923190968407203	0.7849067868903427	0.7775529238496698	0.7666043651559172	0.7519622886609063	0.7375024126080639	0.7228374808628155	0.7074205139530441	0.6915103829669861	0.6751471570827294	0.6462590088704716	0.6175599629624698	0.6006005512558946	0.5859395019519444
    0.9670009516930698	0.9908962294877607	1.0             	0.9977362425211933	0.9955302562005337	0.994818522811671	0.9949807699888953	0.9953965987696105	0.9956785882881757	0.9956269274833369	0.9951459953171798	0.9942159996234161	0.9928397917881971	0.9910362742063116	0.9888187331386188	0.986198372915595	0.9831968774501564	0.979861093664437	0.9761830618708812	0.9721778615009825	0.9678672044648247	0.9632671499400318	0.9583705623557046	0.9532260384540876	0.9477438003124226	0.9421403533112673	0.9364436038747108	0.9304215394522025	0.9241263175063457	0.9176086290676485	0.9109617511384411	0.9041382560568251	0.8972265761506246	0.8900702397611393	0.882733491356691	0.8754475688787405	0.8680723687165132	0.8606552164418794	0.8532374743721642	0.8457468215969017	0.8381833705577292	0.8306241223900086	0.823110059538335	0.8155728721254973	0.8080808335442499	0.8006355852652518	0.793209063312717	0.7857699817956207	0.7783861282444638	0.7710723243350001	0.760205492276798	0.7457149616580878	0.7314540258653263	0.7170436450418833	0.7019556800939779	0.6864569928124742	0.6706017154324954	0.6428592618591715	0.6157092659522437	0.5999366446773137	0.586536830047232
    0.9524467024603297	0.9799300465988107	0.9977362425211933	1.0             	0.9995846962505005	0.9991897804842866	0.9989031179203417	0.9984720671068708	0.9977293265295887	0.9965810392291121	0.9950197287157906	0.9930751203700818	0.9907655789606578	0.9881197011440681	0.9851489314859067	0.9818599706647342	0.9782706460422411	0.974424955240548	0.9703023695337184	0.9659106977636942	0.9612652560806677	0.9563756124424998	0.9512277845970669	0.9458671346309029	0.9401959096704924	0.93443358316215	0.92860340924594	0.9224650473643407	0.9160703762519747	0.9094693264815074	0.9027545542623236	0.8958765549179768	0.8889231153951267	0.8817359219628688	0.8743790317219494	0.8670833570898798	0.859707664729444	0.8522987068015995	0.8448972075087381	0.8374305793443848	0.8298987102271562	0.8223780189371225	0.8149089277259685	0.8074232859600817	0.7999887063478847	0.7926065849923513	0.785248937884807	0.7778847180404388	0.7705809683970365	0.763352219786518	0.7526223602467429	0.7383346117286377	0.7242965877542551	0.7101363502926575	0.6953391746732615	0.6801730054941363	0.6646978110105528	0.6377379221059922	0.6115492652065313	0.5964662541064566	0.5837680398410989
    0.9463744715550085	0.974627842338802	0.9955302562005337	0.9995846962505005	1.0             	0.9998860185350105	0.9995746384105612	0.9989464093851061	0.9979138473810097	0.9964258463293064	0.9945096250129654	0.9922169206092067	0.9895759044516338	0.9866222021483757	0.9833695739891415	0.9798255181566644	0.9760084939807019	0.9719631837946023	0.9676655708120793	0.9631216981928861	0.9583451832316612	0.953343619909729	0.9481007408128174	0.9426608506176661	0.9369233356960474	0.9311085601488186	0.9252377822061123	0.9190678209556824	0.912650322998186	0.9060347294630995	0.8993130794768063	0.8924350703129215	0.8854878337023859	0.878312738425823	0.8709734639720522	0.8636998698608613	0.8563506599064598	0.8489720953428791	0.8416044083727816	0.8341750957397644	0.8266838881126666	0.819206623581501	0.8117832927469341	0.8043460111489704	0.796961831194423	0.7896320068213961	0.7823286529806678	0.7750208958697471	0.7677752080769644	0.7606059282237628	0.7499680009142548	0.73580950450389	0.7219062604840066	0.7078901536515316	0.6932529652395085	0.678261647541078	0.6629776262129844	0.6363881877667803	0.6106215879929442	0.5958236143060246	0.583402703430408
    0.9458272487957785	0.9736991077917305	0.994818522811671	0.9991897804842866	0.9998860185350105	1.0             	0.9998668482817056	0.9993759468518892	0.9984441960472852	0.9970280847754763	0.9951592772145369	0.9928948670955008	0.9902681832556735	0.9873189705859384	0.9840643997137342	0.9805146696658634	0.9766904037557438	0.9726380066442305	0.9683346095329867	0.9637871108369169	0.9590096973474987	0.9540102923387008	0.9487728136784795	0.9433415617946488	0.9376160879446382	0.9318161630772344	0.9259626900337181	0.9198130410605029	0.9134186199928775	0.9068285583229634	0.9001343585831958	0.8932857432836189	0.8863693023130521	0.8792269692427805	0.8719220240796154	0.8646831084556297	0.8573694653466999	0.8500270276701465	0.8426957338829761	0.83530335729357	0.8278495617608074	0.8204097441358801	0.8130236385245929	0.8056236529357858	0.7982764623420555	0.7909832794853384	0.7837163284479325	0.7764448614633028	0.7692349971692793	0.7621009848940953	0.7515150167789242	0.7374248865895896	0.7235877706709455	0.7096371787926405	0.6950670127866472	0.6801426596345277	0.6649248989538127	0.6384447882551969	0.6127742814670794	0.5980248853594812	0.5856388552283436
    0.9480763393414156	0.9750761134374084	0.9949807699888953	0.9989031179203417	0.9995746384105612	0.9998668482817056	1.0             	0.9998099136559536	0.9991793332025842	0.9980536368361173	0.9964523191534885	0.9944278768163383	0.9920152414021921	0.9892556443523302	0.9861693604479864	0.9827695366719349	0.9790790301220995	0.9751457385250045	0.9709501558208271	0.9665010852079873	0.961814200175591	0.9568988022394245	0.9517402841827471	0.9463832951253947	0.9407294742222684	0.9349965637182943	0.929206080540839	0.923118431381567	0.91678464563399	0.9102535750400591	0.9036161383847381	0.896822688807468	0.889959290687869	0.8828691829821532	0.8756151973439811	0.8684245135166619	0.8611574571597405	0.8538597451353637	0.8465711651898817	0.839219974460084	0.8318058608015191	0.8244038585830787	0.8170535692632181	0.8096877778831116	0.8023728912725332	0.7951101715408798	0.7878719972984551	0.7806277555521423	0.7734433358994752	0.7663329760729634	0.755779286051945	0.7417267964462434	0.7279205332597053	0.7139946062895809	0.6994428258701867	0.6845287899077773	0.669311632461639	0.6428038406237816	0.6170593543789172	0.6022359256599888	0.5897597157112278
    0.9515005647526185	0.9774131113802017	0.9953965987696105	0.9984720671068708	0.9989464093851061	0.9993759468518892	0.9998099136559536	1.0             	0.9997753502059787	0.9990602915174426	0.997852819115239	0.9961946309969774	0.994119535745134	0.9916679849040582	0.9888625061006114	0.9857187278158956	0.9822611688787717	0.9785384199576398	0.9745353475433773	0.9702629294640392	0.965738559026448	0.9609733171638183	0.9559547483488137	0.9507278170544718	0.945197621906084	0.9395783659265714	0.9338927603623717	0.927906340502687	0.9216695320837948	0.9152308202248003	0.9086803621701705	0.9019696429951313	0.895184105276275	0.8881690337708333	0.8809867028144359	0.8738624042514433	0.8666581282714892	0.8594194266007034	0.8521860198273433	0.844886898417687	0.8375218594107685	0.8301655735878084	0.8228575799917704	0.8155311901520441	0.8082525729739038	0.8010231219340231	0.7938154470900575	0.7865991226559554	0.7794398484676529	0.7723519063445733	0.7618269866444016	0.7478044378446577	0.7340181496442165	0.7201025904811673	0.7055506146232686	0.6906238154384213	0.6753791798670208	0.6487821644088735	0.6228839544094943	0.6079275655468772	0.5953001960428248
    0.955127978399152	0.9798925144154892	0.9956785882881757	0.9977293265295887	0.9979138473810097	0.9984441960472852	0.9991793332025842	0.9997753502059787	1.0             	0.9997520044687032	0.9990031675669091	0.9977806803000056	0.9961151442664408	0.9940443314913259	0.9915919339632416	0.9887752385839953	0.9856195435685896	0.982173073439253	0.9784253353206934	0.9743892966596673	0.9700839019073141	0.9655220177251617	0.9606936238089021	0.9556437427783767	0.9502819055831787	0.9448172972813246	0.9392741353257487	0.933424839568409	0.927318953204461	0.9210044374529103	0.9145704330560698	0.9079699674235728	0.9012876939119584	0.8943716483591655	0.8872834013773344	0.8802458282005978	0.8731231616111226	0.8659607940133323	0.8587984174352655	0.8515660184574358	0.8442635780539053	0.8369653486796594	0.8297108379404879	0.8224340655976009	0.8152009397201808	0.8080130566261308	0.8008433495028018	0.7936616553764446	0.7865334672329929	0.7794731496454018	0.7689835508198442	0.7549975894565232	0.7412356118689243	0.7273326766804079	0.7127806413173993	0.6978388654639448	0.6825619764822626	0.6558608260809635	0.6297846807409744	0.6146754053891831	0.6018750472027669
    0.9585098122384517	0.982119304551616	0.9956269274833369	0.9965810392291121	0.9964258463293064	0.9970280847754763	0.9980536368361173	0.9990602915174426	0.9997520044687032	1.0             	0.9997474695011889	0.9990047091907305	0.997797493359521	0.9961593200997327	0.9941139600417587	0.9916794585397428	0.9888809331484648	0.9857651057411744	0.9823260824480586	0.9785784425165426	0.9745423326786529	0.9702322277556994	0.9656406441285756	0.9608122820231019	0.9556619132105467	0.9503921623178793	0.9450289183030072	0.9393531530386574	0.9334131996209553	0.9272562794000816	0.9209701847822646	0.9145098624971697	0.907958938473666	0.9011689368072667	0.8942005322230404	0.8872735229704489	0.8802550052282309	0.8731901778190782	0.8661187059446336	0.8589718630502675	0.8517498816475938	0.844526490149942	0.8373411640935715	0.8301288489668386	0.8229551232443492	0.815821852430514	0.8087023998022816	0.8015669603019262	0.7944807575735622	0.7874582661908011	0.777018115710774	0.7630857922142797	0.7493630559446396	0.735486097652364	0.7209462246726717	0.7060002390510679	0.6907002906902114	0.6639066581560173	0.6376580678272339	0.6223958274239959	0.6094198709463486
    0.9613322237634327	0.9838338359281871	0.9951459953171798	0.9950197287157906	0.9945096250129654	0.9951592772145369	0.9964523191534885	0.997852819115239	0.9990031675669091	0.9997474695011889	0.9999999999999999	0.9997530839008436	0.9990265477929267	0.9978484101369507	0.9962415161394045	0.9942237739244494	0.9918191811950072	0.9890718710812717	0.985980229012667	0.9825599371115266	0.9788318755288775	0.9748118082735943	0.9704947172065326	0.9659245397657472	0.961021852130968	0.9559813190653211	0.9508305229717849	0.9453603643408933	0.9396176395321676	0.9336485932581828	0.9275393187205772	0.9212469823492984	0.9148539193090727	0.9082158071133609	0.9013922213092185	0.894599206990116	0.8877072967363207	0.8807614352883819	0.873801234539632	0.866759529384508	0.8596368575545348	0.8525062928484385	0.845407254574879	0.8382758308475443	0.8311771762273147	0.824113479740047	0.8170586398602336	0.8099833075468078	0.8029523485986731	0.7959803630985414	0.7856077252642185	0.771751808297297	0.7580893955541713	0.7442585232283525	0.7297507177445741	0.714819879265969	0.6995156633767133	0.6726603533390576	0.6462674684645371	0.6308679991980582	0.6177296403762697
    0.9634643742570621	0.9849307349888143	0.9942159996234161	0.9930751203700818	0.9922169206092067	0.9928948670955008	0.9944278768163383	0.9961946309969774	0.9977806803000056	0.9990047091907305	0.9997530839008436	1.0             	0.9997586566856959	0.9990507651920163	0.9978974117267068	0.9963155798517831	0.9943273246050623	0.9919732442380086	0.9892555542763105	0.9861905020640213	0.982799202645315	0.9790983320306987	0.9750851677831728	0.9708024394436607	0.9661769002542918	0.9613940370627023	0.9564830504647615	0.9512458731200759	0.9457274579029245	0.9399728346945229	0.9340660507828201	0.9279667227599158	0.9217556256331833	0.9152931707496713	0.9086376317730931	0.9020006434837481	0.8952566845997555	0.888450367561187	0.8816212037063271	0.87470383792654	0.8676991526982469	0.860679423468187	0.8536839720319437	0.846650234112788	0.8396428311040711	0.8326643176615981	0.8256892252959956	0.8186887553855036	0.8117273123835721	0.8048196276192924	0.794534419455604	0.7807804973490456	0.7672026415748282	0.7534415210972011	0.7389898161684181	0.7240981669143465	0.7088137664635916	0.6819382351918922	0.6554418633736703	0.6399297320160997	0.6266509780557143
    0.9648898004666393	0.9853936480437844	0.9928397917881971	0.9907655789606578	0.9895759044516338	0.9902681832556735	0.9920152414021921	0.994119535745134	0.9961151442664408	0.997797493359521	0.9990265477929267	0.9997586566856959	1.0             	0.9997654141802645	0.9990735620651131	0.997939846441672	0.9963836821237011	0.9944413153341952	0.9921183339420279	0.9894310403135848	0.9864003042578346	0.983043333365729	0.9793595015418078	0.9753898961962116	0.9710677369160255	0.9665682061746365	0.9619220000776828	0.9569430600749192	0.9516741983724548	0.946158988892956	0.9404790824167222	0.9345967414443046	0.9285909011040012	0.92232725107366	0.9158625548001474	0.909403372283086	0.902828612245892	0.8961824623142115	0.8895042707321855	0.8827307303022498	0.8758630987910576	0.8689726962193949	0.8620986929283418	0.8551800740305817	0.8482808054992748	0.8414038424638987	0.834524444232645	0.827614455869048	0.8207377047508261	0.8139090528453387	0.8037326549607132	0.7901083871676031	0.7766414795407427	0.7629760656736156	0.7486069985935738	0.7337812616104029	0.7185436139331514	0.6916945985441564	0.6651411474853403	0.649544456975035	0.6361505755440339
    0.9656169910325881	0.9852317777073866	0.9910362742063116	0.9881197011440681	0.9866222021483757	0.9873189705859384	0.9892556443523302	0.9916679849040582	0.9940443314913259	0.9961593200997327	0.9978484101369507	0.9990507651920163	0.9997654141802645	1.0             	0.9997702675441843	0.9990895204845215	0.9979739744386541	0.9964548582903299	0.9945406789682892	0.9922473284947593	0.9895949883020249	0.986601030085121	0.9832667043260881	0.9796310542646224	0.9756339584532515	0.9714393182992357	0.9670791654809899	0.962380250787878	0.9573829747706856	0.9521292259655425	0.946697925862379	0.9410541351017461	0.9352746771710995	0.9292309988516113	0.922978153007931	0.9167169947367418	0.9103312938841882	0.9038647138041702	0.8973563673028228	0.8907452092337983	0.8840328933974656	0.8772896251356197	0.8705543613386572	0.8637678233598782	0.8569931953284448	0.8502338590934999	0.8434658881989876	0.8366618582479847	0.8298848997165489	0.8231499988731601	0.8131038748265249	0.7996372081502012	0.7863081017360248	0.7727649805121072	0.7585059133590041	0.7437738231043745	0.7286110659847846	0.7018378093368166	0.6752766973852032	0.659625628828484	0.6461439284303492
    0.965677393609772	0.9844697559483916	0.9888187331386188	0.9851489314859067	0.9833695739891415	0.9840643997137342	0.9861693604479864	0.9888625061006114	0.9915919339632416	0.9941139600417587	0.9962415161394045	0.9978974117267068	0.9990735620651131	0.9997702675441843	1.0             	0.9997735658247631	0.9991035390974999	0.9980155873450645	0.9965207230539626	0.9946340160888726	0.9923745609186813	0.9897595528315004	0.9867919029516637	0.9835082390887043	0.9798552447343654	0.975984658064863	0.9719296702731627	0.967530542942944	0.9628250120446724	0.9578530600468471	0.9526905576694198	0.9473054911662327	0.9417723050104796	0.9359686439557487	0.9299476539859404	0.9239038732229835	0.9177263329442549	0.9114580675413657	0.9051378751753729	0.8987071726989825	0.8921680242339686	0.8855893584496479	0.8790098510084394	0.8723721374867182	0.865738490072697	0.8591127379355229	0.8524718500763062	0.8457892152976861	0.8391271440018988	0.8325007366096583	0.8226064354675839	0.809325510592163	0.7961613235202637	0.7827674090795114	0.7686460982337734	0.7540358338751924	0.7389765869098325	0.712329194542831	0.6858106328847444	0.6701357593226598	0.6565938081782091
    0.9651040649120824	0.9831338528670446	0.986198372915595	0.9818599706647342	0.9798255181566644	0.9805146696658634	0.9827695366719349	0.9857187278158956	0.9887752385839953	0.9916794585397428	0.9942237739244494	0.9963155798517831	0.997939846441672	0.9990895204845215	0.9997735658247631	1.0             	0.999777418072051	0.9991254934311579	0.9980573741406175	0.9965869501493043	0.9947318767933226	0.9925088632091285	0.9899222744859356	0.9870059857848014	0.9837135919209369	0.9801838816376852	0.9764510210677929	0.9723693897353719	0.9679738265957265	0.9633021994684684	0.9584270230829943	0.9533193142745658	0.9480508803602444	0.9425059653783381	0.9367356196347505	0.9309274791735698	0.9249762039321949	0.9189240925276705	0.9128095451873193	0.906576625182947	0.9002278156570969	0.8938306075060298	0.8874233238974071	0.8809506818507582	0.8744739109269888	0.8679973031443697	0.8614987982442878	0.8549526759132581	0.8484203027762193	0.8419168801544834	0.8321956276860454	0.8191282350358995	0.8061558167933739	0.7929378145915918	0.7789818515805489	0.7645214657848899	0.7495942489652601	0.7231226757383665	0.6966966712622973	0.6810283660561143	0.6674534722710813
    0.9639351831835802	0.9812584111704316	0.9831968774501564	0.9782706460422411	0.9760084939807019	0.9766904037557438	0.9790790301220995	0.9822611688787717	0.9856195435685896	0.9888809331484648	0.9918191811950072	0.9943273246050623	0.9963836821237011	0.9979739744386541	0.9991035390974999	0.999777418072051	1.0             	0.9997846572107667	0.9991463412432683	0.998097463401086	0.9966539414122962	0.9948317246533247	0.9926364337020046	0.9900989021127794	0.9871796808465325	0.9840039736477568	0.9806067316837367	0.9768569114872837	0.9727862571642709	0.9684303374399348	0.9638580405535893	0.9590434860921855	0.9540556109372866	0.94878559117453	0.9432822120452438	0.9377256868157385	0.9320166127052297	0.926196449599495	0.9203031168576455	0.9142834808154937	0.9081404459047357	0.9019399145502146	0.89571978637672	0.8894270058763564	0.8831216360957154	0.8768084409592792	0.8704663956831308	0.8640707389621405	0.8576817761629385	0.8513147935869871	0.841786365621071	0.82895851442801	0.8162031146703148	0.8031862517691791	0.7894218138653118	0.7751380342388768	0.7603701318401979	0.7341224241089522	0.7078373795939968	0.6922051844743147	0.6786239999481345
    0.962227624906707	0.9788999383187228	0.979861093664437	0.974424955240548	0.9719631837946023	0.9726380066442305	0.9751457385250045	0.9785384199576398	0.982173073439253	0.9857651057411744	0.9890718710812717	0.9919732442380086	0.9944413153341952	0.9964548582903299	0.9980155873450645	0.9991254934311579	0.9997846572107667	1.0             	0.999787977252009	0.9991592935294572	0.9981278987449685	0.9967087554344111	0.9949085483066545	0.9927548529628385	0.9902151228038965	0.9874005830964372	0.984346779218211	0.980937465383019	0.9772011510162274	0.9731709647059639	0.9689119624897944	0.9644013883776074	0.9597051254774264	0.9547214979100344	0.9494968951459465	0.944203712029643	0.9387486907175154	0.9331723627977372	0.9275120909444518	0.9217176530116453	0.9157923689109289	0.9098004275455246	0.9037792399915251	0.8976780858057977	0.8915557562456854	0.8854174873593085	0.8792433362388536	0.873009551604402	0.8667752772159807	0.8605558663028725	0.8512367378564997	0.8386702992066722	0.8261533669417376	0.8133592835367272	0.799809047116448	0.785725259665142	0.7711407904772583	0.7451600436147107	0.719060235269011	0.7034916461015495	0.6899293262343729
    0.9600122307531146	0.9760777109571056	0.9761830618708812	0.9703023695337184	0.9676655708120793	0.9683346095329867	0.9709501558208271	0.9745353475433773	0.9784253353206934	0.9823260824480586	0.985980229012667	0.9892555542763105	0.9921183339420279	0.9945406789682892	0.9965207230539626	0.9980573741406175	0.9991463412432683	0.999787977252009	1.0             	0.9997912173312308	0.9991734138181106	0.9981603681451882	0.9967596659740594	0.9949954253868473	0.9928419752096835	0.9903961665129616	0.9876939629936342	0.9846341610740967	0.981241898523663	0.9775477259691464	0.9736126631535962	0.9694171061061742	0.9650237013752506	0.9603381436966177	0.9554042956389152	0.9503863344204543	0.9451973591575287	0.9398768834314664	0.9344616373716085	0.9289044203412486	0.9232089619474766	0.9174376115145523	0.911627226285803	0.9057295291125075	0.8998019335120543	0.8938501478433216	0.8878553575044685	0.8817948720724453	0.875726572876417	0.8696658618583741	0.8605724797805288	0.8482892412862804	0.836032087489857	0.8234822218123105	0.8101685761434101	0.7963077798807288	0.7819303541964763	0.7562584287493127	0.730386325772627	0.7149073730428871	0.7013874523903892
    0.9573252999454119	0.9728230493406262	0.9721778615009825	0.9659106977636942	0.9631216981928861	0.9637871108369169	0.9665010852079873	0.9702629294640392	0.9743892966596673	0.9785784425165426	0.9825599371115266	0.9861905020640213	0.9894310403135848	0.9922473284947593	0.9946340160888726	0.9965869501493043	0.998097463401086	0.9991592935294572	0.9997912173312308	1.0             	0.9997951050224272	0.9991889633969294	0.9981899158136547	0.9968184616881182	0.9950557524877698	0.9929839691857248	0.9906393282871975	0.9879358269023225	0.9848951207624639	0.9815450660825649	0.9779424727837027	0.974070899433393	0.9699895973069619	0.9656118075607875	0.9609787528221223	0.9562460496220079	0.9513333246262449	0.9462789911747805	0.9411190758134922	0.9358094892346919	0.9303543622146374	0.9248140910853206	0.9192249178308608	0.9135411000264062	0.9078185769655295	0.9020635262101897	0.896258299900384	0.8903813116411696	0.8844890882388599	0.8785970617453699	0.8697442275071122	0.857763874441901	0.8457858330957605	0.8334997079953476	0.8204431149098923	0.8068264008345807	0.7926777401632473	0.7673533042737866	0.7417483137457208	0.7263832249127624	0.7129276484557615
    0.9542059987418594	0.9691714890455111	0.9678672044648247	0.9612652560806677	0.9583451832316612	0.9590096973474987	0.961814200175591	0.965738559026448	0.9700839019073141	0.9745423326786529	0.9788318755288775	0.982799202645315	0.9864003042578346	0.9895949883020249	0.9923745609186813	0.9947318767933226	0.9966539414122962	0.9981278987449685	0.9991734138181106	0.9997951050224272	0.9999999999999999	0.9997990508383241	0.999201223231989	0.9982232778686164	0.9968531045785024	0.995158031615628	0.993174374673885	0.990831390504156	0.988147172640443	0.9851467913123332	0.9818827092928509	0.9783416388885746	0.974579306534651	0.9705166207298251	0.9661920730496183	0.9617524446962806	0.9571240116819929	0.9523440148429215	0.9474477128762877	0.9423941939010527	0.9371879787110942	0.9318874134211741	0.9265280689843413	0.9210668090431742	0.9155580146043589	0.9100083258793498	0.9044012909015938	0.8987164613516442	0.8930089289349342	0.887294137194283	0.8786945850451023	0.8670341567938457	0.8553520711314461	0.8433467964559129	0.8305652930471414	0.8172113592560358	0.8033108288898175	0.7783686169105659	0.7530664702640228	0.7378373796645589	0.7244663094428149
    0.950687791022595	0.9651525070590896	0.9632671499400318	0.9563756124424998	0.953343619909729	0.9540102923387008	0.9568988022394245	0.9609733171638183	0.9655220177251617	0.9702322277556994	0.9748118082735943	0.9790983320306987	0.983043333365729	0.986601030085121	0.9897595528315004	0.9925088632091285	0.9948317246533247	0.9967087554344111	0.9981603681451882	0.9991889633969294	0.9997990508383241	1.0             	0.9998012877372056	0.9992158479815987	0.9982382079900591	0.9969207413533094	0.9952997227558494	0.9933196612138948	0.9909950307488107	0.9883480434981365	0.9854267060120909	0.9822208633304432	0.9787826106844426	0.975040605481398	0.9710305344102371	0.9668901214024505	0.9625523782208341	0.9580533095177891	0.9534273481070374	0.9486368082481033	0.9436865881569778	0.9386328997789705	0.9335105924136771	0.928279191990506	0.9229914474502677	0.9176544530413294	0.912252974804471	0.9067677296903833	0.9012523032871009	0.8957221324612318	0.8873869098440734	0.8760612702125473	0.8646899173109792	0.8529805831362391	0.8404901571437782	0.827415657784601	0.813780586758017	0.7892518703004178	0.7642849696573527	0.7492120589434337	0.7359439478437386
    0.946782872565152	0.9607727824064547	0.9583705623557046	0.9512277845970669	0.9481007408128174	0.9487728136784795	0.9517402841827471	0.9559547483488137	0.9606936238089021	0.9656406441285756	0.9704947172065326	0.9750851677831728	0.9793595015418078	0.9832667043260881	0.9867919029516637	0.9899222744859356	0.9926364337020046	0.9949085483066545	0.9967596659740594	0.9981899158136547	0.999201223231989	0.9998012877372056	1.0             	0.9998063893447593	0.9992215360820188	0.9982827585679571	0.9970261626657814	0.9954115152708695	0.9934496170013182	0.9911597541311107	0.9885853727124695	0.9857194337370156	0.982610299076513	0.9791944577902523	0.9755047204525684	0.9716695377745198	0.9676287433889683	0.9634170444665797	0.9590679920804239	0.954547174791206	0.949859856372776	0.9450600330680069	0.9401817834922611	0.935187350836402	0.9301277803282264	0.9250106119323502	0.9198218513219041	0.9145434071008043	0.9092272896980478	0.903888911633758	0.8958287395106597	0.8848523012804617	0.8738059953735622	0.862407202653091	0.850223303282236	0.8374443062311578	0.8240913819310562	0.8000061751945975	0.7754054441264618	0.7605078542076127	0.747360099913289
    0.942545506634142	0.9560870495832544	0.9532260384540876	0.9458671346309029	0.9426608506176661	0.9433415617946488	0.9463832951253947	0.9507278170544718	0.9556437427783767	0.9608122820231019	0.9659245397657472	0.9708024394436607	0.9753898961962116	0.9796310542646224	0.9835082390887043	0.9870059857848014	0.9900989021127794	0.9927548529628385	0.9949954253868473	0.9968184616881182	0.9982232778686164	0.9992158479815987	0.9998063893447593	0.9999999999999999	0.9998041732751107	0.9992412360077392	0.9983470113543258	0.9970963762879603	0.9954964473146966	0.9935635530880109	0.9913365295155129	0.9888114070179254	0.9860327572410004	0.9829448991310258	0.9795777302595315	0.9760503199678627	0.9723093351515104	0.9683881410490106	0.9643193632738439	0.960071876589957	0.9556512952920274	0.9511093454582038	0.9464792963490803	0.9417261323908844	0.9368991445250194	0.9320063057569387	0.9270348689510137	0.9219679469698081	0.9168559255567186	0.9117141761460124	0.9039364051293828	0.8933192637751359	0.8826082560471692	0.8715306765561524	0.8596648191420915	0.8471935341546155	0.834135681194724	0.8105178471040264	0.7863087177599927	0.7716026511275317	0.7585903189187103
    0.9379127985748801	0.9510217656021206	0.9477438003124226	0.9401959096704924	0.9369233356960474	0.9376160879446382	0.9407294742222684	0.945197621906084	0.9502819055831787	0.9556619132105467	0.961021852130968	0.9661769002542918	0.9710677369160255	0.9756339584532515	0.9798552447343654	0.9837135919209369	0.9871796808465325	0.9902151228038965	0.9928419752096835	0.9950557524877698	0.9968531045785024	0.9982382079900591	0.9992215360820188	0.9998041732751107	1.0             	0.9998161773496623	0.9992881367072148	0.99840596755472	0.9971730354917719	0.9956026360984261	0.9937288759890889	0.9915508606078942	0.9891092577316828	0.9863563398103157	0.9833190104709576	0.9801067052838935	0.9766730443018864	0.9730499870654508	0.969269177160301	0.9653028393204541	0.9611569296173574	0.956880815409756	0.9525069064582345	0.9480029950584775	0.9434165411273695	0.9387559452752343	0.9340097345660754	0.929162257338303	0.9242622008873821	0.9193248785914887	0.911841101963761	0.9015987279248497	0.8912382589742114	0.8804973157890817	0.868965686604529	0.8568188027178006	0.8440731925481249	0.8209531738247563	0.7971663314021392	0.7826703639170032	0.7698099990173309
    0.9330795475549037	0.945785392163418	0.9421403533112673	0.93443358316215	0.9311085601488186	0.9318161630772344	0.9349965637182943	0.9395783659265714	0.9448172972813246	0.9503921623178793	0.9559813190653211	0.9613940370627023	0.9665682061746365	0.9714393182992357	0.975984658064863	0.9801838816376852	0.9840039736477568	0.9874005830964372	0.9903961665129616	0.9929839691857248	0.995158031615628	0.9969207413533094	0.9982827585679571	0.9992412360077392	0.9998161773496623	1.0             	0.9998276610069196	0.999303977365376	0.9984286473012165	0.9972119811240101	0.9956834282093989	0.9938450575243376	0.9917336779431671	0.9893093261471122	0.9865959519766493	0.9836934923059167	0.9805623655137902	0.9772331202151313	0.9737364030425496	0.9700477197454918	0.966173346961676	0.96216030126132	0.958040118971213	0.9537833546907054	0.9494356358103514	0.9450057689472984	0.9404835315811108	0.935854489241612	0.9311656268348251	0.9264321858735595	0.9192419757517674	0.9093744768570704	0.8993653742227021	0.8889626036277252	0.8777675499700238	0.8659482648513247	0.8535190138892088	0.830906238426152	0.8075542035236873	0.7932776304652052	0.7805788278686855
    0.9280844654267912	0.9404137923536268	0.9364436038747108	0.92860340924594	0.9252377822061123	0.9259626900337181	0.929206080540839	0.9338927603623717	0.9392741353257487	0.9450289183030072	0.9508305229717849	0.9564830504647615	0.9619220000776828	0.9670791654809899	0.9719296702731627	0.9764510210677929	0.9806067316837367	0.984346779218211	0.9876939629936342	0.9906393282871975	0.993174374673885	0.9952997227558494	0.9970261626657814	0.9983470113543258	0.9992881367072148	0.9998276610069196	1.0             	0.9998241991650845	0.9992963830429775	0.9984239354505041	0.9972317370856929	0.995724708247427	0.9939358591646156	0.9918327851893226	0.9894365334772532	0.9868377100065225	0.9840033608559096	0.9809626265530003	0.9777451488387621	0.9743296372333597	0.9707226687694184	0.9669689280989375	0.9630990702154448	0.9590863579419516	0.9549745939485733	0.9507729696481831	0.9464724856773885	0.9420599024647666	0.9375805074137108	0.933049458240391	0.926150989724782	0.9166566202247567	0.9069978965555033	0.8969330086789733	0.8860749718045151	0.8745845280755293	0.8624737507728457	0.8403741164940034	0.8174658663655696	0.8034158376370979	0.7908862749286217
    0.9227315053241135	0.9346934117694252	0.9304215394522025	0.9224650473643407	0.9190678209556824	0.9198130410605029	0.923118431381567	0.927906340502687	0.933424839568409	0.9393531530386574	0.9453603643408933	0.9512458731200759	0.9569430600749192	0.962380250787878	0.967530542942944	0.9723693897353719	0.9768569114872837	0.980937465383019	0.9846341610740967	0.9879358269023225	0.990831390504156	0.9933196612138948	0.9954115152708695	0.9970963762879603	0.99840596755472	0.999303977365376	0.9998241991650845	1.0             	0.9998238796661442	0.9993002371172762	0.9984492893502658	0.9972788158408865	0.9958179364434588	0.9940419097210955	0.9919688147851529	0.9896797184433748	0.9871483948823669	0.9844025242018087	0.9814706965515254	0.9783348787057669	0.9750019410627749	0.9715141625584857	0.9679012747922651	0.9641393044945933	0.9602701651274043	0.9563034281062737	0.9522313396237254	0.9480418810785064	0.9437785800524578	0.9394564958258127	0.9328595510010205	0.9237513825180328	0.914455933742313	0.9047419955664114	0.8942347044269002	0.8830872705659101	0.8713095542993173	0.8497489268891522	0.8273104944859995	0.8135027167065633	0.801156320957862
    0.9170697717271744	0.9286761391092627	0.9241263175063457	0.9160703762519747	0.912650322998186	0.9134186199928775	0.91678464563399	0.9216695320837948	0.927318953204461	0.9334131996209553	0.9396176395321676	0.9457274579029245	0.9516741983724548	0.9573829747706856	0.9628250120446724	0.9679738265957265	0.9727862571642709	0.9772011510162274	0.981241898523663	0.9848951207624639	0.988147172640443	0.9909950307488107	0.9934496170013182	0.9954964473146966	0.9971730354917719	0.9984286473012165	0.9992963830429775	0.9998238796661442	1.0             	0.9998261322374921	0.9993177846875294	0.9984855755359971	0.9973546843782538	0.9959080586003388	0.9941607756442313	0.9921842555445008	0.9899590313321545	0.9875112862220452	0.9848685236422049	0.9820159873155742	0.9789608312873722	0.9757428805024798	0.9723909110487813	0.9688837404092142	0.9652613484176386	0.9615336777610582	0.9576942296846989	0.953732219850389	0.9496893722674301	0.9455806341987142	0.9392918333231937	0.930578889783171	0.9216558069087953	0.9123022120916384	0.9021557270817762	0.8913618864207021	0.8799283394781525	0.8589269560644867	0.8369794613788024	0.8234270960629564	0.8112758537055955
    0.9111484644732672	0.922413132823114	0.9176086290676485	0.9094693264815074	0.9060347294630995	0.9068285583229634	0.9102535750400591	0.9152308202248003	0.9210044374529103	0.9272562794000816	0.9336485932581828	0.9399728346945229	0.946158988892956	0.9521292259655425	0.9578530600468471	0.9633021994684684	0.9684303374399348	0.9731709647059639	0.9775477259691464	0.9815450660825649	0.9851467913123332	0.9883480434981365	0.9911597541311107	0.9935635530880109	0.9956026360984261	0.9972119811240101	0.9984239354505041	0.9993002371172762	0.9998261322374921	1.0             	0.99983263786136	0.9993374598265371	0.9985356915011664	0.9974179289421249	0.9959962417223872	0.9943323820123879	0.992413614105189	0.9902646022734803	0.9879117387802213	0.9853435356447876	0.982567418905855	0.9796207339242071	0.9765312784687115	0.9732806630401392	0.9699069073340422	0.966420313783546	0.9628156371193861	0.9590833297251721	0.955263284957382	0.9513703258351354	0.945393469416501	0.9370811482939974	0.9285360949962401	0.9195489099944969	0.9097699484897878	0.8993369952606132	0.888255509650908	0.8678283383328058	0.8463882025861472	0.8331019131502194	0.8211558495491171
    0.9050568232473293	0.9159970710655903	0.9109617511384411	0.9027545542623236	0.8993130794768063	0.9001343585831958	0.9036161383847381	0.9086803621701705	0.9145704330560698	0.9209701847822646	0.9275393187205772	0.9340660507828201	0.9404790824167222	0.946697925862379	0.9526905576694198	0.9584270230829943	0.9638580405535893	0.9689119624897944	0.9736126631535962	0.9779424727837027	0.9818827092928509	0.9854267060120909	0.9885853727124695	0.9913365295155129	0.9937288759890889	0.9956834282093989	0.9972317370856929	0.9984492893502658	0.9993177846875294	0.99983263786136	1.0             	0.9998360027339506	0.9993579606478479	0.9985639749227115	0.9974631439043736	0.9961076672841077	0.9944914213904648	0.992637552309819	0.9905713339603706	0.9882844932058252	0.9857847135810316	0.9831068714810078	0.9802777786031747	0.9772818018192663	0.9741550031179634	0.9709080287878175	0.9675368682635547	0.9640331957488119	0.9604350739180126	0.9567571917277847	0.9510915352995696	0.9431793736159726	0.9350124580925817	0.9263923391395893	0.9169821641039422	0.9069120060255759	0.8961851847943461	0.8763384733880754	0.8554142640670046	0.8424004949699693	0.8306662901674152
    0.8987553505484802	0.9093847831857533	0.9041382560568251	0.8958765549179768	0.8924350703129215	0.8932857432836189	0.896822688807468	0.9019696429951313	0.9079699674235728	0.9145098624971697	0.9212469823492984	0.9279667227599158	0.9345967414443046	0.9410541351017461	0.9473054911662327	0.9533193142745658	0.9590434860921855	0.9644013883776074	0.9694171061061742	0.974070899433393	0.9783416388885746	0.9822208633304432	0.9857194337370156	0.9888114070179254	0.9915508606078942	0.9938450575243376	0.995724708247427	0.9972788158408865	0.9984855755359971	0.9993374598265371	0.9998360027339506	1.0             	0.9998428691512775	0.9993701346249803	0.9985879378347994	0.9975389686131922	0.9962236497529122	0.9946635997355612	0.9928829599392525	0.990876644511656	0.9886525828668131	0.9862431754801133	0.9836742339866451	0.9809328665257525	0.9780531660989188	0.9750461104476411	0.9719089146438756	0.9686344693475687	0.965258993763838	0.9617970326233756	0.9564440554103044	0.9489344253825311	0.941148408811096	0.9328985614037129	0.9238609687788332	0.9141579745011944	0.903790792230612	0.8845345768653513	0.8641380837441412	0.8514048857020209	0.8398903818680943
    0.8923290954342189	0.9026641273659044	0.8972265761506246	0.8889231153951267	0.8854878337023859	0.8863693023130521	0.889959290687869	0.895184105276275	0.9012876939119584	0.907958938473666	0.9148539193090727	0.9217556256331833	0.9285909011040012	0.9352746771710995	0.9417723050104796	0.9480508803602444	0.9540556109372866	0.9597051254774264	0.9650237013752506	0.9699895973069619	0.974579306534651	0.9787826106844426	0.982610299076513	0.9860327572410004	0.9891092577316828	0.9917336779431671	0.9939358591646156	0.9958179364434588	0.9973546843782538	0.9985356915011664	0.9993579606478479	0.9998428691512775	1.0             	0.9998421319881232	0.9993725005023434	0.9986244449739514	0.9976047917158909	0.9963336422878463	0.994834006737543	0.9931039209757009	0.991151546607029	0.9890068328068153	0.9866945907424612	0.9842046214283138	0.9815690630894599	0.9787992091614194	0.9758934766361417	0.9728459524636338	0.9696910234156702	0.966443082306428	0.9614002751201017	0.9542903909461106	0.9468831282448847	0.9390019632843288	0.9303358973224568	0.9209996247538904	0.9109923112659944	0.8923287498187926	0.8724645872387532	0.8600161082111183	0.8487260132433131
    0.8856346274765146	0.8956843170531401	0.8900702397611393	0.8817359219628688	0.878312738425823	0.8792269692427805	0.8828691829821532	0.8881690337708333	0.8943716483591655	0.9011689368072667	0.9082158071133609	0.9152931707496713	0.92232725107366	0.9292309988516113	0.9359686439557487	0.9425059653783381	0.94878559117453	0.9547214979100344	0.9603381436966177	0.9656118075607875	0.9705166207298251	0.975040605481398	0.9791944577902523	0.9829448991310258	0.9863563398103157	0.9893093261471122	0.9918327851893226	0.9940419097210955	0.9959080586003388	0.9974179289421249	0.9985639749227115	0.9993701346249803	0.9998421319881232	0.9999999999999999	0.9998440527878383	0.9993982252820155	0.9986757528890269	0.9976951972000613	0.9964784133489605	0.9950265657584391	0.9933480404552975	0.9914703048070197	0.9894171470472988	0.9871810746370687	0.9847922413358942	0.9822622483074783	0.9795907184773581	0.9767729423425441	0.9738414442730463	0.97081045438389	0.9660823033925858	0.9593783811498947	0.9523562418323896	0.9448504441902262	0.9365631718794583	0.9276013778697592	0.9179621911813737	0.8999066161799217	0.8805911607935161	0.8684377932289304	0.8573816948637387
    0.8787327882587651	0.8885086111332929	0.882733491356691	0.8743790317219494	0.8709734639720522	0.8719220240796154	0.8756151973439811	0.8809867028144359	0.8872834013773344	0.8942005322230404	0.9013922213092185	0.9086376317730931	0.9158625548001474	0.922978153007931	0.9299476539859404	0.9367356196347505	0.9432822120452438	0.9494968951459465	0.9554042956389152	0.9609787528221223	0.9661920730496183	0.9710305344102371	0.9755047204525684	0.9795777302595315	0.9833190104709576	0.9865959519766493	0.9894365334772532	0.9919688147851529	0.9941607756442313	0.9959962417223872	0.9974631439043736	0.9985879378347994	0.9993725005023434	0.9998440527878383	1.0             	0.9998549065320139	0.9994283637821176	0.9987373853215636	0.9978026591626169	0.9966284562929857	0.9952233777218036	0.9936124021239142	0.9918182823653843	0.9898362208252872	0.987694376111674	0.9854046465189388	0.982967853815009	0.9803804881933884	0.9776731993506985	0.9748600457045359	0.9704480676231725	0.9641524895604625	0.9575182036250465	0.9503909089592213	0.9424861140960626	0.9339030119072558	0.9246367256077378	0.9071987131211253	0.8884431436846633	0.8765924815452572	0.8657777446176914
    0.8718436447350438	0.8813646274548625	0.8754475688787405	0.8670833570898798	0.8636998698608613	0.8646831084556297	0.8684245135166619	0.8738624042514433	0.8802458282005978	0.8872735229704489	0.894599206990116	0.9020006434837481	0.909403372283086	0.9167169947367418	0.9239038732229835	0.9309274791735698	0.9377256868157385	0.944203712029643	0.9503863344204543	0.9562460496220079	0.9617524446962806	0.9668901214024505	0.9716695377745198	0.9760503199678627	0.9801067052838935	0.9836934923059167	0.9868377100065225	0.9896797184433748	0.9921842555445008	0.9943323820123879	0.9961076672841077	0.9975389686131922	0.9986244449739514	0.9993982252820155	0.9998549065320139	1.0             	0.9998592105693801	0.9994480438086463	0.9987860451319487	0.9978804773362657	0.996740141296441	0.9953875966107262	0.9938445809411351	0.9921088989345604	0.990206764974129	0.9881503557055704	0.9859416487178827	0.983578293889512	0.9810891119743796	0.9784879865560024	0.9743839694368412	0.9684865274233535	0.9622308386531403	0.95547345800054	0.9479429473198856	0.9397309589999593	0.9308307012867332	0.9140004502221802	0.8957982423916668	0.8842482235561332	0.8736744409453396
    0.864837345783973	0.8741164292504295	0.8680723687165132	0.859707664729444	0.8563506599064598	0.8573694653466999	0.8611574571597405	0.8666581282714892	0.8731231616111226	0.8802550052282309	0.8877072967363207	0.8952566845997555	0.902828612245892	0.9103312938841882	0.9177263329442549	0.9249762039321949	0.9320166127052297	0.9387486907175154	0.9451973591575287	0.9513333246262449	0.9571240116819929	0.9625523782208341	0.9676287433889683	0.9723093351515104	0.9766730443018864	0.9805623655137902	0.9840033608559096	0.9871483948823669	0.9899590313321545	0.992413614105189	0.9944914213904648	0.9962236497529122	0.9976047917158909	0.9986757528890269	0.9994283637821176	0.9998592105693801	1.0             	0.999864739409816	0.9994718337627005	0.9988314866242958	0.9979526887113718	0.996855600893404	0.9955609459331933	0.994069092875941	0.9924043236034605	0.9905790809884739	0.9885964799469503	0.9864553143350183	0.9841825849285025	0.9817919945065396	0.9779939770722849	0.9724925146351223	0.9666137914761079	0.9602251541213466	0.9530682063100997	0.9452271258587955	0.9366932559028476	0.9204728662006264	0.9028281754352925	0.891582443667564	0.8812536995699033
    0.8577603366614741	0.8668113366413503	0.8606552164418794	0.8522987068015995	0.8489720953428791	0.8500270276701465	0.8538597451353637	0.8594194266007034	0.8659607940133323	0.8731901778190782	0.8807614352883819	0.888450367561187	0.8961824623142115	0.9038647138041702	0.9114580675413657	0.9189240925276705	0.926196449599495	0.9331723627977372	0.9398768834314664	0.9462789911747805	0.9523440148429215	0.9580533095177891	0.9634170444665797	0.9683881410490106	0.9730499870654508	0.9772331202151313	0.9809626265530003	0.9844025242018087	0.9875112862220452	0.9902646022734803	0.992637552309819	0.9946635997355612	0.9963336422878463	0.9976951972000613	0.9987373853215636	0.9994480438086463	0.999864739409816	1.0             	0.9998710994120414	0.9994911159507028	0.9988692197363573	0.9980232071079917	0.9969727926176067	0.9957208583262173	0.9942897767068126	0.992692243880799	0.9909324877012543	0.9890104242616883	0.9869512540655697	0.9847684946128518	0.9812727455647281	0.9761627974888819	0.9706571909099877	0.9646339377805669	0.9578475940950987	0.950374972086801	0.9422056093577094	0.9265933914429959	0.9095068191102353	0.8985670233905055	0.8884857492929615
    0.8506537361721218	0.8594909453338188	0.8532374743721642	0.8448972075087381	0.8416044083727816	0.8426957338829761	0.8465711651898817	0.8521860198273433	0.8587984174352655	0.8661187059446336	0.873801234539632	0.8816212037063271	0.8895042707321855	0.8973563673028228	0.9051378751753729	0.9128095451873193	0.9203031168576455	0.9275120909444518	0.9344616373716085	0.9411190758134922	0.9474477128762877	0.9534273481070374	0.9590679920804239	0.9643193632738439	0.969269177160301	0.9737364030425496	0.9777451488387621	0.9814706965515254	0.9848685236422049	0.9879117387802213	0.9905713339603706	0.9928829599392525	0.994834006737543	0.9964784133489605	0.9978026591626169	0.9987860451319487	0.9994718337627005	0.9998710994120414	1.0             	0.9998744113455051	0.9995036724137426	0.9989032601597284	0.9980918929296256	0.9970749040716566	0.9958727889005331	0.9944984833569847	0.9929572994477919	0.9912502490696067	0.9894007608988222	0.987422164022393	0.9842235373015883	0.9794987840347227	0.9743606541704013	0.9686976491418845	0.9622771234432277	0.9551686667910833	0.9473600778675978	0.9323511748757818	0.9158203051609101	0.9051863733469064	0.8953535525107507
    0.8434494019689592	0.8520844571217832	0.8457468215969017	0.8374305793443848	0.8341750957397644	0.83530335729357	0.839219974460084	0.844886898417687	0.8515660184574358	0.8589718630502675	0.866759529384508	0.87470383792654	0.8827307303022498	0.8907452092337983	0.8987071726989825	0.906576625182947	0.9142834808154937	0.9217176530116453	0.9289044203412486	0.9358094892346919	0.9423941939010527	0.9486368082481033	0.954547174791206	0.960071876589957	0.9653028393204541	0.9700477197454918	0.9743296372333597	0.9783348787057669	0.9820159873155742	0.9853435356447876	0.9882844932058252	0.990876644511656	0.9931039209757009	0.9950265657584391	0.9966284562929857	0.9978804773362657	0.9988314866242958	0.9994911159507028	0.9998744113455051	1.0             	0.999877381592369	0.999519734425849	0.998944782652409	0.9981602760876233	0.9971848455668758	0.996031656601865	0.9947070885370879	0.9932132346350672	0.9915717617950863	0.9897958060313012	0.9868922704959789	0.982550413661042	0.9777779384868831	0.9724737701555178	0.9664180394738694	0.959673180793013	0.9522253012888198	0.9378209351280926	0.9218488692073117	0.9115237164184081	0.9019427178997114
    0.8361479281879214	0.8445922019500676	0.8381833705577292	0.8298987102271562	0.8266838881126666	0.8278495617608074	0.8318058608015191	0.8375218594107685	0.8442635780539053	0.8517498816475938	0.8596368575545348	0.8676991526982469	0.8758630987910576	0.8840328933974656	0.8921680242339686	0.9002278156570969	0.9081404459047357	0.9157923689109289	0.9232089619474766	0.9303543622146374	0.9371879787110942	0.9436865881569778	0.949859856372776	0.9556512952920274	0.9611569296173574	0.966173346961676	0.9707226687694184	0.9750019410627749	0.9789608312873722	0.982567418905855	0.9857847135810316	0.9886525828668131	0.991151546607029	0.9933480404552975	0.9952233777218036	0.996740141296441	0.9979526887113718	0.9988692197363573	0.9995036724137426	0.999877381592369	1.0             	0.9998824270549522	0.9995413946265209	0.9989870359979236	0.9982361295708039	0.9973020606495546	0.9961922600156313	0.9949098886501946	0.9934748611320724	0.9919001159385145	0.9892897670984045	0.9853286625755386	0.9809201566975579	0.9759735374887345	0.9702816940252231	0.9638999695808734	0.9568128262213711	0.9430143421118827	0.9276042541517063	0.9175908119235451	0.9082649986667805
    0.8288243338410535	0.8370907605346358	0.8306241223900086	0.8223780189371225	0.819206623581501	0.8204097441358801	0.8244038585830787	0.8301655735878084	0.8369653486796594	0.844526490149942	0.8525062928484385	0.860679423468187	0.8689726962193949	0.8772896251356197	0.8855893584496479	0.8938306075060298	0.9019399145502146	0.9098004275455246	0.9174376115145523	0.9248140910853206	0.9318874134211741	0.9386328997789705	0.9450600330680069	0.9511093454582038	0.956880815409756	0.96216030126132	0.9669689280989375	0.9715141625584857	0.9757428805024798	0.9796207339242071	0.9831068714810078	0.9862431754801133	0.9890068328068153	0.9914703048070197	0.9936124021239142	0.9953875966107262	0.996855600893404	0.9980232071079917	0.9989032601597284	0.999519734425849	0.9998824270549522	1.0             	0.9998882046188171	0.9995595028264243	0.9990288504372218	0.9983098411827531	0.9974109318372617	0.9963363276590393	0.9951042172567182	0.9937273392981724	0.9914054780506211	0.9878193390941583	0.983769620796253	0.9791758145418205	0.9738434260979083	0.9678208394608038	0.9610909330564469	0.9478937118710374	0.9330431839936009	0.9233412469151563	0.9142713852781406
    0.8215194082822267	0.8296212998678929	0.823110059538335	0.8149089277259685	0.8117832927469341	0.8130236385245929	0.8170535692632181	0.8228575799917704	0.8297108379404879	0.8373411640935715	0.845407254574879	0.8536839720319437	0.8620986929283418	0.8705543613386572	0.8790098510084394	0.8874233238974071	0.89571978637672	0.9037792399915251	0.911627226285803	0.9192249178308608	0.9265280689843413	0.9335105924136771	0.9401817834922611	0.9464792963490803	0.9525069064582345	0.958040118971213	0.9630990702154448	0.9679012747922651	0.9723909110487813	0.9765312784687115	0.9802777786031747	0.9836742339866451	0.9866945907424612	0.9894171470472988	0.9918182823653843	0.9938445809411351	0.9955609459331933	0.9969727926176067	0.9980918929296256	0.998944782652409	0.9995413946265209	0.9998882046188171	1.0             	0.9998915073013662	0.9995758978326826	0.9990669620578323	0.9983741533734605	0.997502693695733	0.9964690798916706	0.9952858498779639	0.9932464895112483	0.9900278370325133	0.9863300849404593	0.9820827230618888	0.9771036728414516	0.9714345214647385	0.965056630973991	0.9524530913300128	0.938156856669474	0.9287645787394073	0.9199500428488815
    0.8141674977934041	0.8221162383981734	0.8155728721254973	0.8074232859600817	0.8043460111489704	0.8056236529357858	0.8096877778831116	0.8155311901520441	0.8224340655976009	0.8301288489668386	0.8382758308475443	0.846650234112788	0.8551800740305817	0.8637678233598782	0.8723721374867182	0.8809506818507582	0.8894270058763564	0.8976780858057977	0.9057295291125075	0.9135411000264062	0.9210668090431742	0.928279191990506	0.935187350836402	0.9417261323908844	0.9480029950584775	0.9537833546907054	0.9590863579419516	0.9641393044945933	0.9688837404092142	0.9732806630401392	0.9772818018192663	0.9809328665257525	0.9842046214283138	0.9871810746370687	0.9898362208252872	0.9921088989345604	0.994069092875941	0.9957208583262173	0.9970749040716566	0.9981602760876233	0.9989870359979236	0.9995595028264243	0.9998915073013662	1.0             	0.999896388194986	0.9995946498561539	0.9991052160079266	0.9984343081056778	0.9975967489037936	0.9966048729480418	0.9948448271634724	0.9919898097556761	0.9886406605847914	0.9847367622458685	0.9801083714837184	0.9747903735301507	0.9687626653135143	0.9567508884640497	0.9430088956467281	0.9339273026904005	0.9253698010886452
    0.806835785115532	0.8146437916250273	0.8080808335442499	0.7999887063478847	0.796961831194423	0.7982764623420555	0.8023728912725332	0.8082525729739038	0.8152009397201808	0.8229551232443492	0.8311771762273147	0.8396428311040711	0.8482808054992748	0.8569931953284448	0.865738490072697	0.8744739109269888	0.8831216360957154	0.8915557562456854	0.8998019335120543	0.9078185769655295	0.9155580146043589	0.9229914474502677	0.9301277803282264	0.9368991445250194	0.9434165411273695	0.9494356358103514	0.9549745939485733	0.9602701651274043	0.9652613484176386	0.9699069073340422	0.9741550031179634	0.9780531660989188	0.9815690630894599	0.9847922413358942	0.987694376111674	0.990206764974129	0.9924043236034605	0.9942897767068126	0.9958727889005331	0.9971848455668758	0.9982361295708039	0.9990288504372218	0.9995758978326826	0.999896388194986	1.0             	0.9999008883387055	0.9996104352696888	0.9991358366990398	0.9984902729384286	0.9976858745576477	0.9961996394507293	0.9937013750413837	0.9906945456856163	0.987128239087311	0.982844862455805	0.9778727493410525	0.9721903942146567	0.9607633556212816	0.9475707095939655	0.9387980765680967	0.9304970135630269
    0.7995266512769541	0.8072059250830637	0.8006355852652518	0.7926065849923513	0.7896320068213961	0.7909832794853384	0.7951101715408798	0.8010231219340231	0.8080130566261308	0.815821852430514	0.824113479740047	0.8326643176615981	0.8414038424638987	0.8502338590934999	0.8591127379355229	0.8679973031443697	0.8768084409592792	0.8854174873593085	0.8938501478433216	0.9020635262101897	0.9100083258793498	0.9176544530413294	0.9250106119323502	0.9320063057569387	0.9387559452752343	0.9450057689472984	0.9507729696481831	0.9563034281062737	0.9615336777610582	0.966420313783546	0.9709080287878175	0.9750461104476411	0.9787992091614194	0.9822622483074783	0.9854046465189388	0.9881503557055704	0.9905790809884739	0.992692243880799	0.9944984833569847	0.996031656601865	0.9973020606495546	0.9983098411827531	0.9990669620578323	0.9995946498561539	0.9999008883387055	1.0             	0.9999042924694743	0.9996219120840241	0.9991644274060594	0.9985437646205052	0.9973260239324824	0.9951778591031769	0.9925072686947127	0.9892728645570524	0.9853290251510797	0.9806976777541798	0.975355974959213	0.9645068138005713	0.9518586969014161	0.9433932977449556	0.9353480413760503
    0.7922130640836161	0.799774797923619	0.793209063312717	0.785248937884807	0.7823286529806678	0.7837163284479325	0.7878719972984551	0.7938154470900575	0.8008433495028018	0.8087023998022816	0.8170586398602336	0.8256892252959956	0.834524444232645	0.8434658881989876	0.8524718500763062	0.8614987982442878	0.8704663956831308	0.8792433362388536	0.8878553575044685	0.896258299900384	0.9044012909015938	0.912252974804471	0.9198218513219041	0.9270348689510137	0.9340097345660754	0.9404835315811108	0.9464724856773885	0.9522313396237254	0.9576942296846989	0.9628156371193861	0.9675368682635547	0.9719089146438756	0.9758934766361417	0.9795907184773581	0.982967853815009	0.9859416487178827	0.9885964799469503	0.9909324877012543	0.9929572994477919	0.9947070885370879	0.9961922600156313	0.9974109318372617	0.9983741533734605	0.9991052160079266	0.9996104352696888	0.9999042924694743	1.0             	0.9999066352515344	0.9996341785408756	0.9991943505804438	0.9982410101641629	0.9964378721641043	0.9940989440322491	0.9911922241920197	0.9875839355630716	0.9832897151522332	0.9782854272992694	0.9680097229195884	0.9559035573859264	0.9477448956263516	0.939955810812192
    0.784864344591544	0.7923190968407203	0.7857699817956207	0.7778847180404388	0.7750208958697471	0.7764448614633028	0.7806277555521423	0.7865991226559554	0.7936616553764446	0.8015669603019262	0.8099833075468078	0.8186887553855036	0.827614455869048	0.8366618582479847	0.8457892152976861	0.8549526759132581	0.8640707389621405	0.873009551604402	0.8817948720724453	0.8903813116411696	0.8987164613516442	0.9067677296903833	0.9145434071008043	0.9219679469698081	0.929162257338303	0.935854489241612	0.9420599024647666	0.9480418810785064	0.953732219850389	0.9590833297251721	0.9640331957488119	0.9686344693475687	0.9728459524636338	0.9767729423425441	0.9803804881933884	0.983578293889512	0.9864553143350183	0.9890104242616883	0.9912502490696067	0.9932132346350672	0.9949098886501946	0.9963363276590393	0.997502693695733	0.9984343081056778	0.9991358366990398	0.9996219120840241	0.9999066352515344	1.0             	0.9999104143616624	0.9996493917301837	0.9989576265372072	0.9974960902943163	0.9954858225968908	0.9929041161365433	0.9896289670977446	0.9856698080523294	0.9810012622509447	0.9712972281566875	0.9597328921249123	0.9518818428137716	0.9443504258215275
    0.7775476523585643	0.7849067868903427	0.7783861282444638	0.7705809683970365	0.7677752080769644	0.7692349971692793	0.7734433358994752	0.7794398484676529	0.7865334672329929	0.7944807575735622	0.8029523485986731	0.8117273123835721	0.8207377047508261	0.8298848997165489	0.8391271440018988	0.8484203027762193	0.8576817761629385	0.8667752772159807	0.875726572876417	0.8844890882388599	0.8930089289349342	0.9012523032871009	0.9092272896980478	0.9168559255567186	0.9242622008873821	0.9311656268348251	0.9375805074137108	0.9437785800524578	0.9496893722674301	0.955263284957382	0.9604350739180126	0.965258993763838	0.9696910234156702	0.9738414442730463	0.9776731993506985	0.9810891119743796	0.9841825849285025	0.9869512540655697	0.9894007608988222	0.9915717617950863	0.9934748611320724	0.9951042172567182	0.9964690798916706	0.9975967489037936	0.9984902729384286	0.9991644274060594	0.9996341785408756	0.9999104143616624	0.9999999999999999	0.9999142416582902	0.9994790102161792	0.9983527468105116	0.9966653339319295	0.9944031875552785	0.9914559047688337	0.9878268520690757	0.9834894688409596	0.9743503410191181	0.9633229560545472	0.9557776721335252	0.9485031225478031
    0.7702781506115659	0.7775529238496698	0.7710723243350001	0.763352219786518	0.7606059282237628	0.7621009848940953	0.7663329760729634	0.7723519063445733	0.7794731496454018	0.7874582661908011	0.7959803630985414	0.8048196276192924	0.8139090528453387	0.8231499988731601	0.8325007366096583	0.8419168801544834	0.8513147935869871	0.8605558663028725	0.8696658618583741	0.8785970617453699	0.887294137194283	0.8957221324612318	0.903888911633758	0.9117141761460124	0.9193248785914887	0.9264321858735595	0.933049458240391	0.9394564958258127	0.9455806341987142	0.9513703258351354	0.9567571917277847	0.9617970326233756	0.966443082306428	0.97081045438389	0.9748600457045359	0.9784879865560024	0.9817919945065396	0.9847684946128518	0.987422164022393	0.9897958060313012	0.9919001159385145	0.9937273392981724	0.9952858498779639	0.9966048729480418	0.9976858745576477	0.9985437646205052	0.9991943505804438	0.9996493917301837	0.9999142416582902	1.0             	0.9998159515090054	0.999018215278011	0.9976474367424879	0.9956989731840817	0.9930738340784037	0.989769465201556	0.9857581798087978	0.9771763248119598	0.9666801275129537	0.9594382245859705	0.952419264621875
    0.7594358812267799	0.7666043651559172	0.760205492276798	0.7526223602467429	0.7499680009142548	0.7515150167789242	0.755779286051945	0.7618269866444016	0.7689835508198442	0.777018115710774	0.7856077252642185	0.794534419455604	0.8037326549607132	0.8131038748265249	0.8226064354675839	0.8321956276860454	0.841786365621071	0.8512367378564997	0.8605724797805288	0.8697442275071122	0.8786945850451023	0.8873869098440734	0.8958287395106597	0.9039364051293828	0.911841101963761	0.9192419757517674	0.926150989724782	0.9328595510010205	0.9392918333231937	0.945393469416501	0.9510915352995696	0.9564440554103044	0.9614002751201017	0.9660823033925858	0.9704480676231725	0.9743839694368412	0.9779939770722849	0.9812727455647281	0.9842235373015883	0.9868922704959789	0.9892897670984045	0.9914054780506211	0.9932464895112483	0.9948448271634724	0.9961996394507293	0.9973260239324824	0.9982410101641629	0.9989576265372072	0.9994790102161792	0.9998159515090054	1.0             	0.9996841545813208	0.9987783226703622	0.9972909804829195	0.9951399600955516	0.9923140661263875	0.9887840231223538	0.9810264050310387	0.9713185877437086	0.9645285957869579	0.9578916794779198
    0.7448997305171341	0.7519622886609063	0.7457149616580878	0.7383346117286377	0.73580950450389	0.7374248865895896	0.7417267964462434	0.7478044378446577	0.7549975894565232	0.7630857922142797	0.771751808297297	0.7807804973490456	0.7901083871676031	0.7996372081502012	0.809325510592163	0.8191282350358995	0.82895851442801	0.8386702992066722	0.8482892412862804	0.857763874441901	0.8670341567938457	0.8760612702125473	0.8848523012804617	0.8933192637751359	0.9015987279248497	0.9093744768570704	0.9166566202247567	0.9237513825180328	0.930578889783171	0.9370811482939974	0.9431793736159726	0.9489344253825311	0.9542903909461106	0.9593783811498947	0.9641524895604625	0.9684865274233535	0.9724925146351223	0.9761627974888819	0.9794987840347227	0.982550413661042	0.9853286625755386	0.9878193390941583	0.9900278370325133	0.9919898097556761	0.9937013750413837	0.9951778591031769	0.9964378721641043	0.9974960902943163	0.9983527468105116	0.999018215278011	0.9996841545813208	1.0             	0.9997045700840349	0.9988235468058528	0.9972969689642687	0.995102396914778	0.9922085925118226	0.9855440786481582	0.9768868661487662	0.9707021336327839	0.9645793493002267
    0.7305031723404214	0.7375024126080639	0.7314540258653263	0.7242965877542551	0.7219062604840066	0.7235877706709455	0.7279205332597053	0.7340181496442165	0.7412356118689243	0.7493630559446396	0.7580893955541713	0.7672026415748282	0.7766414795407427	0.7863081017360248	0.7961613235202637	0.8061558167933739	0.8162031146703148	0.8261533669417376	0.836032087489857	0.8457858330957605	0.8553520711314461	0.8646899173109792	0.8738059953735622	0.8826082560471692	0.8912382589742114	0.8993653742227021	0.9069978965555033	0.914455933742313	0.9216558069087953	0.9285360949962401	0.9350124580925817	0.941148408811096	0.9468831282448847	0.9523562418323896	0.9575182036250465	0.9622308386531403	0.9666137914761079	0.9706571909099877	0.9743606541704013	0.9777779384868831	0.9809201566975579	0.983769620796253	0.9863300849404593	0.9886406605847914	0.9906945456856163	0.9925072686947127	0.9940989440322491	0.9954858225968908	0.9966653339319295	0.9976474367424879	0.9987783226703622	0.9997045700840349	0.9999999999999999	0.9997069325391298	0.9987870405960215	0.9972071157947382	0.9949341620509423	0.9893401288414138	0.9817174511134183	0.9761321273374916	0.9705212460432904
    0.7158592600891956	0.7228374808628155	0.7170436450418833	0.7101363502926575	0.7078901536515316	0.7096371787926405	0.7139946062895809	0.7201025904811673	0.7273326766804079	0.735486097652364	0.7442585232283525	0.7534415210972011	0.7629760656736156	0.7727649805121072	0.7827674090795114	0.7929378145915918	0.8031862517691791	0.8133592835367272	0.8234822218123105	0.8334997079953476	0.8433467964559129	0.8529805831362391	0.862407202653091	0.8715306765561524	0.8804973157890817	0.8889626036277252	0.8969330086789733	0.9047419955664114	0.9123022120916384	0.9195489099944969	0.9263923391395893	0.9328985614037129	0.9390019632843288	0.9448504441902262	0.9503909089592213	0.95547345800054	0.9602251541213466	0.9646339377805669	0.9686976491418845	0.9724737701555178	0.9759735374887345	0.9791758145418205	0.9820827230618888	0.9847367622458685	0.987128239087311	0.9892728645570524	0.9911922241920197	0.9929041161365433	0.9944031875552785	0.9956989731840817	0.9972909804829195	0.9988235468058528	0.9997069325391298	1.0             	0.9996860941639991	0.9987214127728297	0.997071360315885	0.9925552497443231	0.9859801173051754	0.9810052318009919	0.9759184754517201
    0.7004152567520202	0.7074205139530441	0.7019556800939779	0.6953391746732615	0.6932529652395085	0.6950670127866472	0.6994428258701867	0.7055506146232686	0.7127806413173993	0.7209462246726717	0.7297507177445741	0.7389898161684181	0.7486069985935738	0.7585059133590041	0.7686460982337734	0.7789818515805489	0.7894218138653118	0.799809047116448	0.8101685761434101	0.8204431149098923	0.8305652930471414	0.8404901571437782	0.850223303282236	0.8596648191420915	0.868965686604529	0.8777675499700238	0.8860749718045151	0.8942347044269002	0.9021557270817762	0.9097699484897878	0.9169821641039422	0.9238609687788332	0.9303358973224568	0.9365631718794583	0.9424861140960626	0.9479429473198856	0.9530682063100997	0.9578475940950987	0.9622771234432277	0.9664180394738694	0.9702816940252231	0.9738434260979083	0.9771036728414516	0.9801083714837184	0.982844862455805	0.9853290251510797	0.9875839355630716	0.9896289670977446	0.9914559047688337	0.9930738340784037	0.9951399600955516	0.9972969689642687	0.9987870405960215	0.9996860941639991	1.0             	0.9996741636933638	0.9986725106901438	0.9952827770924141	0.9898087382408023	0.9854793691974252	0.9809499602667358
    0.6844208619155598	0.6915103829669861	0.6864569928124742	0.6801730054941363	0.678261647541078	0.6801426596345277	0.6845287899077773	0.6906238154384213	0.6978388654639448	0.7060002390510679	0.714819879265969	0.7240981669143465	0.7337812616104029	0.7437738231043745	0.7540358338751924	0.7645214657848899	0.7751380342388768	0.785725259665142	0.7963077798807288	0.8068264008345807	0.8172113592560358	0.827415657784601	0.8374443062311578	0.8471935341546155	0.8568188027178006	0.8659482648513247	0.8745845280755293	0.8830872705659101	0.8913618864207021	0.8993369952606132	0.9069120060255759	0.9141579745011944	0.9209996247538904	0.9276013778697592	0.9339030119072558	0.9397309589999593	0.9452271258587955	0.950374972086801	0.9551686667910833	0.959673180793013	0.9638999695808734	0.9678208394608038	0.9714345214647385	0.9747903735301507	0.9778727493410525	0.9806976777541798	0.9832897151522332	0.9856698080523294	0.9878268520690757	0.989769465201556	0.9923140661263875	0.995102396914778	0.9972071157947382	0.9987214127728297	0.9996741636933638	1.0             	0.9996615454039486	0.9974287141914061	0.9930928073530011	0.9894349839644382	0.9854888488499088
    0.6679057949402993	0.6751471570827294	0.6706017154324954	0.6646978110105528	0.6629776262129844	0.6649248989538127	0.669311632461639	0.6753791798670208	0.6825619764822626	0.6907002906902114	0.6995156633767133	0.7088137664635916	0.7185436139331514	0.7286110659847846	0.7389765869098325	0.7495942489652601	0.7603701318401979	0.7711407904772583	0.7819303541964763	0.7926777401632473	0.8033108288898175	0.813780586758017	0.8240913819310562	0.834135681194724	0.8440731925481249	0.8535190138892088	0.8624737507728457	0.8713095542993173	0.8799283394781525	0.888255509650908	0.8961851847943461	0.903790792230612	0.9109923112659944	0.9179621911813737	0.9246367256077378	0.9308307012867332	0.9366932559028476	0.9422056093577094	0.9473600778675978	0.9522253012888198	0.9568128262213711	0.9610909330564469	0.965056630973991	0.9687626653135143	0.9721903942146567	0.975355974959213	0.9782854272992694	0.9810012622509447	0.9834894688409596	0.9857581798087978	0.9887840231223538	0.9922085925118226	0.9949341620509423	0.997071360315885	0.9986725106901438	0.9996615454039486	0.9999999999999999	0.9989533625182794	0.9957924485755943	0.9928327419406543	0.9894968106551105
    0.6385622614176039	0.6462590088704716	0.6428592618591715	0.6377379221059922	0.6363881877667803	0.6384447882551969	0.6428038406237816	0.6487821644088735	0.6558608260809635	0.6639066581560173	0.6726603533390576	0.6819382351918922	0.6916945985441564	0.7018378093368166	0.712329194542831	0.7231226757383665	0.7341224241089522	0.7451600436147107	0.7562584287493127	0.7673533042737866	0.7783686169105659	0.7892518703004178	0.8000061751945975	0.8105178471040264	0.8209531738247563	0.830906238426152	0.8403741164940034	0.8497489268891522	0.8589269560644867	0.8678283383328058	0.8763384733880754	0.8845345768653513	0.8923287498187926	0.8999066161799217	0.9071987131211253	0.9140004502221802	0.9204728662006264	0.9265933914429959	0.9323511748757818	0.9378209351280926	0.9430143421118827	0.9478937118710374	0.9524530913300128	0.9567508884640497	0.9607633556212816	0.9645068138005713	0.9680097229195884	0.9712972281566875	0.9743503410191181	0.9771763248119598	0.9810264050310387	0.9855440786481582	0.9893401288414138	0.9925552497443231	0.9952827770924141	0.9974287141914061	0.9989533625182794	1.0             	0.9989345740211503	0.997233086161108	0.9950074675136464
    0.6091079752834798	0.6175599629624698	0.6157092659522437	0.6115492652065313	0.6106215879929442	0.6127742814670794	0.6170593543789172	0.6228839544094943	0.6297846807409744	0.6376580678272339	0.6462674684645371	0.6554418633736703	0.6651411474853403	0.6752766973852032	0.6858106328847444	0.6966966712622973	0.7078373795939968	0.719060235269011	0.730386325772627	0.7417483137457208	0.7530664702640228	0.7642849696573527	0.7754054441264618	0.7863087177599927	0.7971663314021392	0.8075542035236873	0.8174658663655696	0.8273104944859995	0.8369794613788024	0.8463882025861472	0.8554142640670046	0.8641380837441412	0.8724645872387532	0.8805911607935161	0.8884431436846633	0.8957982423916668	0.9028281754352925	0.9095068191102353	0.9158203051609101	0.9218488692073117	0.9276042541517063	0.9330431839936009	0.938156856669474	0.9430088956467281	0.9475707095939655	0.9518586969014161	0.9559035573859264	0.9597328921249123	0.9633229560545472	0.9666801275129537	0.9713185877437086	0.9768868661487662	0.9817174511134183	0.9859801173051754	0.9898087382408023	0.9930928073530011	0.9957924485755943	0.9989345740211503	1.0             	0.9995978761625816	0.9985347649350816
    0.5915051732083212	0.6006005512558946	0.5999366446773137	0.5964662541064566	0.5958236143060246	0.5980248853594812	0.6022359256599888	0.6079275655468772	0.6146754053891831	0.6223958274239959	0.6308679991980582	0.6399297320160997	0.649544456975035	0.659625628828484	0.6701357593226598	0.6810283660561143	0.6922051844743147	0.7034916461015495	0.7149073730428871	0.7263832249127624	0.7378373796645589	0.7492120589434337	0.7605078542076127	0.7716026511275317	0.7826703639170032	0.7932776304652052	0.8034158376370979	0.8135027167065633	0.8234270960629564	0.8331019131502194	0.8424004949699693	0.8514048857020209	0.8600161082111183	0.8684377932289304	0.8765924815452572	0.8842482235561332	0.891582443667564	0.8985670233905055	0.9051863733469064	0.9115237164184081	0.9175908119235451	0.9233412469151563	0.9287645787394073	0.9339273026904005	0.9387980765680967	0.9433932977449556	0.9477448956263516	0.9518818428137716	0.9557776721335252	0.9594382245859705	0.9645285957869579	0.9707021336327839	0.9761321273374916	0.9810052318009919	0.9854793691974252	0.9894349839644382	0.9928327419406543	0.997233086161108	0.9995978761625816	1.0             	0.9996658821515593
    0.5761184720061723	0.5859395019519444	0.586536830047232	0.5837680398410989	0.583402703430408	0.5856388552283436	0.5897597157112278	0.5953001960428248	0.6018750472027669	0.6094198709463486	0.6177296403762697	0.6266509780557143	0.6361505755440339	0.6461439284303492	0.6565938081782091	0.6674534722710813	0.6786239999481345	0.6899293262343729	0.7013874523903892	0.7129276484557615	0.7244663094428149	0.7359439478437386	0.747360099913289	0.7585903189187103	0.7698099990173309	0.7805788278686855	0.7908862749286217	0.801156320957862	0.8112758537055955	0.8211558495491171	0.8306662901674152	0.8398903818680943	0.8487260132433131	0.8573816948637387	0.8657777446176914	0.8736744409453396	0.8812536995699033	0.8884857492929615	0.8953535525107507	0.9019427178997114	0.9082649986667805	0.9142713852781406	0.9199500428488815	0.9253698010886452	0.9304970135630269	0.9353480413760503	0.939955810812192	0.9443504258215275	0.9485031225478031	0.952419264621875	0.9578916794779198	0.9645793493002267	0.9705212460432904	0.9759184754517201	0.9809499602667358	0.9854888488499088	0.9894968106551105	0.9950074675136464	0.9985347649350816	0.9996658821515593	1.0             


==> anc/CorrMatrix_sigmaabs_pbarC.dat <==
#   Correlation matrix of the antiproton-carbon (pbarC) absorption cross-section uncertainty   
#   Please cite J. Heisig, M. Korsmeier, M.W. Winkler, "Dark matter or correlated errors? Systematics of the AMS-02 antiproton excess" (2020) when used
#
#   R[GV]:
#   0.94                1.077               1.242               1.417               1.607               1.812               2.032               2.272               2.531               2.816               3.126               3.461               3.825               4.22                4.65                5.119               5.629               6.178               6.773               7.417               8.112               8.861               9.671               10.54               11.49               12.49               13.54               14.69               15.94               17.29               18.73               20.28               21.93               23.73               25.68               27.73               29.93               32.28               34.78               37.47               40.37               43.47               46.77               50.32               54.11               58.16               62.51               67.21               72.25               77.65               86.52               100.2               116.2               135.6               160.4               192.2               233.8               341.4               528.2               713.9               963.8
#   ------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
    1.0                 0.9366970792397895	0.8254928517244684	0.7476625518141945	0.7001062517168115	0.6723604946306331	0.6566529698961374	0.6480876346800427	0.644025547750037	0.6427106299439361	0.6431075769710409	0.6444841291926002	0.6463675855370342	0.6484403320720706	0.650496567408134	0.6523955568677317	0.6540334947677781	0.6553348408309644	0.656274398153821	0.6568293597433204	0.6569896319168066	0.6567561417419845	0.6561327230204672	0.6551346683262529	0.6537502199460664	0.652049298543018	0.6500706166264901	0.6477471785405818	0.6451016841207263	0.6421638328390417	0.638989753673114	0.6355713181871524	0.6319670222496571	0.6281064060434411	0.6240321906196952	0.6198868409694919	0.6156049699346511	0.6112251066546504	0.6067828176698656	0.6022444391437153	0.5976181109101427	0.5929589817226635	0.588300337711479	0.583606866625618	0.5789273703162182	0.5742686877738937	0.5696183899565447	0.5649615015448194	0.5603446523479195	0.5557807894506003	0.549024211515443	0.5400763982166232	0.5313599218219223	0.5226633939380919	0.5136998636239694	0.5046676132099696	0.49563892192637116	0.4804553016511526	0.4665577806106918	0.4590736091329627	0.45319107946862225
    0.9366970792397895	1.0             	0.9703891836826471	0.9311074158074509	0.9022545341728361	0.8832869734130419	0.8710675074121718	0.8629825534477986	0.8575523379454262	0.8536662749683072	0.8507320892553537	0.8483311713133477	0.8461707860445165	0.8440793941817272	0.8419409278569694	0.8396837128088679	0.8372739033618244	0.8347142152657012	0.8319770832718286	0.8290613400792934	0.8259747577907819	0.8227231841268207	0.8192973776604967	0.815727531953799	0.8119481751538472	0.8081048905580244	0.8042124435169894	0.8001092741392549	0.795828671014035	0.7914028450977477	0.7868931147884907	0.7822657717315348	0.7775797926989035	0.7727286219070495	0.7677558348133057	0.7628185910711368	0.7578227282019361	0.7528014044095643	0.7477839006303211	0.742722779770875	0.7376198381616071	0.7325287573054937	0.7274786985775289	0.7224253648095689	0.7174161124855443	0.7124533802195364	0.7075198126088053	0.7025961272363055	0.6977285064318077	0.6929276365222609	0.6858352526589565	0.6764603777305862	0.6673352097470486	0.6582262332891249	0.6488204423346292	0.6393115649404221	0.6297600250625617	0.6135375462223355	0.598403878506001	0.5900605810240787	0.5833361997980119
    0.8254928517244684	0.9703891836826471	1.0             	0.9914503923468612	0.9788650735426895	0.9684661266200327	0.9605302170756999	0.9542386304174737	0.9490243626796219	0.9443297058493132	0.9399118679881165	0.935604691381651	0.9312717358519009	0.9268603129474018	0.9223311152844684	0.9176700635005778	0.9128968716936855	0.9080697989052703	0.9031671125421091	0.8982056774357019	0.8932077751990298	0.8881851082266562	0.8831229735985553	0.8780618073086434	0.8729062329577912	0.8678457510441894	0.8628806972335512	0.8577962991081215	0.852632063444544	0.8474212603318896	0.84222680587493	0.8370003780791706	0.8317994194464743	0.8264986223766491	0.821140730975515	0.8158864700315248	0.8106269760262421	0.8053907680587975	0.8002019932717097	0.7950062783427811	0.789801310277349	0.784637684045055	0.7795407009222207	0.7744620486633228	0.7694461839874872	0.7644925573210188	0.7595813064718366	0.7546911350309644	0.7498659621301186	0.7451145052743405	0.7381059138351764	0.7288553381845964	0.719858410505969	0.7108770083597364	0.701594665296142	0.6921935264809117	0.682723280289077	0.6665429001064601	0.651272488616227	0.6427329506315694	0.6357458536577857
    0.7476625518141945	0.9311074158074509	0.9914503923468612	1.0             	0.9970814176266546	0.9922190525072531	0.9874477357227001	0.9829190501444847	0.9785528892218285	0.9741089757818799	0.9695287733845539	0.9647825395095264	0.9598247657654786	0.9546684176892609	0.9493188737432281	0.9437951123675319	0.9381455530865335	0.9324564109993141	0.9267137117030623	0.9209453858244391	0.9151826843356352	0.9094422880392168	0.9037093870751284	0.8980303938269467	0.8922989540101418	0.8867242827173414	0.8813020237163639	0.8757956714799587	0.870248064456943	0.8646936243713299	0.859196686091676	0.8537031388953854	0.8482703477947753	0.8427650817920203	0.8372301404088964	0.8318284035964103	0.8264446722821843	0.8211057000649258	0.815833597660177	0.8105710032550743	0.8053139144149746	0.8001117297294674	0.7949881416021786	0.7898930565848784	0.7848697290644508	0.7799163002906	    0.775011790255941	0.7701340045998948	0.7653258784248328	0.7605952402022783	0.7536233914095248	0.7444295728005651	0.7354934539161011	0.7265747921776605	0.7173557829409312	0.7080132186893575	0.6985917303845547	0.6824545317112144	0.6671459645558406	0.6585281004078171	0.6514257374591175
    0.7001062517168115	0.9022545341728361	0.9788650735426895	0.9970814176266546	1.0             	0.9987645863269755	0.9963119735446927	0.9933159266466369	0.9899500988934776	0.9861554023929247	0.9819663261685573	0.9774246668878082	0.9725375341722852	0.9673536411345196	0.96190446161366	0.9562280586507308	0.9503881795822232	0.9444848796691288	0.9385118469455461	0.932504156766439	0.9264989848230654	0.9205172547694057	0.9145462424304254	0.9086363245372526	0.9026784620320276	0.8968911598725552	0.891270106739347	0.8855705541784833	0.8798375079872779	0.8741068343576872	0.868444785808717	0.862795340405444	0.857217097495151	0.851572966435562	0.8459066766613103	0.8403843286030659	0.8348874066569042	0.8294426768099988	0.8240720691347521	0.8187166172901841	0.8133718330531006	0.8080874804170842	0.8028871047975403	0.7977194104934471	0.7926278603483397	0.787610154794673	0.7826446803845858	0.7777086666357304	0.7728452681733411	0.7680621008298031	0.7610157721421813	0.7517281553722711	0.7427044850630928	0.7337007163520471	0.7243947098643654	0.7149633669220886	0.7054497692839875	0.6891413879843494	0.6736389748265892	0.6648862916713264	0.6576475743003543
    0.6723604946306331	0.8832869734130419	0.9684661266200327	0.9922190525072531	0.9987645863269755	1.0             	0.9993058065039444	0.9976311197001083	0.9952748055907854	0.9922811461258658	0.9887271289712775	0.9846897266951771	0.9802064868670258	0.9753449214763449	0.9701518169963537	0.964676262786408	0.9589898332975799	0.9531986911520901	0.9473036331037338	0.9413445119871344	0.9353625678789997	0.9293823290024091	0.9233940538681459	0.9174508672409571	0.9114451192918054	0.9055991413191229	0.8999109847801897	0.8941344438463479	0.8883160076010951	0.8824930677373541	0.876734018832666	0.8709828552484589	0.8653000887218536	0.8595467445952237	0.853767930195373	0.8481336576825081	0.8425235576330473	0.8369653614641718	0.8314818200082603	0.8260130205938301	0.8205546139333796	0.8151576231814888	0.8098462645809671	0.8045682812981703	0.7993681685962816	0.7942436574706658	0.7891727346592283	0.7841321934665586	0.7791661344211159	0.7742823491369304	0.7670884697422118	0.7576076510772984	0.7483976657147058	0.7392092795628816	0.7297136145373789	0.7200909154989452	0.7103846140586295	0.6937439145954571	0.6779159643623411	0.6689687026060999	0.6615563778552123
    0.6566529698961374	0.8710675074121718	0.9605302170756999	0.9874477357227001	0.9963119735446927	0.9993058065039444	1.0             	0.9994794288763237	0.9980957878012449	0.9959515156027345	0.9931376201560883	0.989745456316813	0.9858299246423134	0.9814674801778339	0.9767138001947392	0.9716242012497069	0.9662736862290222	0.9607700222209734	0.955120493174751	0.9493681909429953	0.9435571697232831	0.9377149938772729	0.9318352172618031	0.9259728288556547	0.9200237571638894	0.9142107586172203	0.9085353403145093	0.9027537661905803	0.8969134756487351	0.8910532773945511	0.8852436295884691	0.8794296019613533	0.8736738203373255	0.8678366668009118	0.8619647427441925	0.856232039122596	0.850517288062511	0.8448496380887723	0.8392531567970242	0.83366741641215	0.8280885392083803	0.8225692194868822	0.8171347608099044	0.8117321426643879	0.8064072926883259	0.8011582397861536	0.7959627284684906	0.7907972192264875	0.7857071184490645	0.7807006088335608	0.7733249053448583	0.7636031174099259	0.7541582105176562	0.744735171302573	0.7349971433980297	0.7251292952392774	0.7151763298478574	0.6981137298274107	0.681882322695999	0.6727019830946465	0.6650890189351775
    0.6480876346800427	0.8629825534477986	0.9542386304174737	0.9829190501444847	0.9933159266466369	0.9976311197001083	0.9994794288763237	1.0             	0.999555187178088	0.9982787988543335	0.9962591974421898	0.9935897974593056	0.9903349688714481	0.986574170859334	0.9823680486605593	0.9777751964771322	0.9728713231619018	0.9677629659123714	0.9624634146206495	0.9570179575988896	0.951472580138036	0.9458574147005016	0.9401694119480533	0.9344647246323372	0.9286442370324963	0.9229286483047422	0.9173234588601724	0.9115900882159944	0.9057764600278565	0.8999225976358473	0.8941007808684287	0.888257829611625	0.8824584376959153	0.8765632961704137	0.870620442213279	0.8648075422883339	0.8590031949705529	0.8532381655441548	0.8475380816762871	0.8418423488455514	0.8361477548471901	0.8305088221583677	0.8249521532393472	0.8194241627467265	0.8139723854410257	0.8085953170285757	0.8032705895411439	0.7979744259280318	0.7927537005903631	0.787617114372107	0.7800473066875987	0.7700660181625515	0.7603659820281863	0.750686303492478	0.7406816060709012	0.7305426628003564	0.7203158534157351	0.7027833721182053	0.6861027149565985	0.6766641071289309	0.6688304861767729
    0.644025547750037	0.8575523379454262	0.9490243626796219	0.9785528892218285	0.9899500988934776	0.9952748055907854	0.9980957878012449	0.999555187178088	0.9999999999999999	0.9995780629951648	0.9983649234259687	0.9964483261012529	0.9938969034483357	0.9907892686497365	0.9871883901953363	0.9831541423202919	0.9787611164821077	0.9741127075849009	0.969227699122482	0.9641527592094966	0.9589350799061739	0.9536068967215504	0.9481684824067349	0.9426765193055525	0.9370377135583856	0.9314687101100225	0.92597915820453	0.9203376044548428	0.9145920056792058	0.9087833119318649	0.9029852380014618	0.8971467988070602	0.8913345159431629	0.8854102163137988	0.8794231775823774	0.8735541136729492	0.8676821865240475	0.8618397992652483	0.8560542065057039	0.8502649701237851	0.8444696491829311	0.8387245603054408	0.8330576709863028	0.8274150568299826	0.8218458659457262	0.8163491669601918	0.8109026024156569	0.8054822599478599	0.8001364934999695	0.7948745880480088	0.7871164308943005	0.7768810985029319	0.7669290976015393	0.7569940082371636	0.7467220430472831	0.7363096044068526	0.7258048264908007	0.7077916948863807	0.6906474122690361	0.6809405639561212	0.6728768338694516
    0.6427106299439361	0.8536662749683072	0.9443297058493132	0.9741089757818799	0.9861554023929247	0.9922811461258658	0.9959515156027345	0.9982787988543335	0.9995780629951648	1.0             	0.9996008288754906	0.998457584215405	0.9966397245613587	0.9942224411246047	0.9912692377675063	0.9878398986262164	0.9840066056451192	0.9798681907270872	0.9754485477767812	0.970795087439042	0.9659556170212187	0.9609640697588977	0.9558239467723509	0.9505918821579094	0.9451811105725381	0.9398024165912005	0.9344696262550226	0.9289601374584624	0.9233214994882966	0.9175952722472929	0.9118561643086533	0.9060557480287844	0.9002620571008398	0.8943388403481298	0.8883363662171011	0.8824376360240725	0.8765230508386078	0.8706266024899015	0.8647771701966669	0.8589147873373326	0.8530378554114926	0.8472043751531629	0.8414436879708144	0.8357017675729316	0.8300293149542008	0.8244260532553005	0.8188697559628282	0.8133364801108094	0.8078760113978504	0.8024982609594006	0.7945645026135202	0.7840898233177964	0.7738979494089696	0.7637174587014008	0.7531864881589466	0.7425068190529852	0.7317282611714563	0.7132365759669098	0.6956241260740237	0.6856430246334252	0.6773416521025887
    0.6431075769710409	0.8507320892553537	0.9399118679881165	0.9695287733845539	0.9819663261685573	0.9887271289712775	0.9931376201560883	0.9962591974421898	0.9983649234259687	0.9996008288754906	0.9999999999999999	0.9996256211951903	0.9985456011190122	0.9968299964667459	0.9945415695483207	0.9917390308157188	0.9884912451476316	0.9848914724573106	0.9809682862107945	0.9767692922715192	0.9723423855257555	0.9677227839887682	0.9629170311613042	0.9579811661199109	0.9528354047168599	0.9476831098172032	0.9425421271209603	0.9372000757282901	0.9317036683426763	0.9260947202875663	0.920448426786963	0.9147191690459577	0.9089760861168273	0.9030855734833871	0.8970985773187656	0.8911994708844548	0.885270536715081	0.8793472200067138	0.8734599363595092	0.8675494943162774	0.8616151667258056	0.8557164344365996	0.8498839495924593	0.8440638355517711	0.8383082015995733	0.8326174757259637	0.8269696800369971	0.8213409501988195	0.8157823794706113	0.8103045161221059	0.8022172736331489	0.7915305023432615	0.7811231992093824	0.7707197145800327	0.7599508177294849	0.7490230991231841	0.7379878248266643	0.7190411480830513	0.7009752837255605	0.6907241033523794	0.6821854392845742
    0.6444841291926002	0.8483311713133477	0.935604691381651	0.9647825395095264	0.9774246668878082	0.9846897266951771	0.989745456316813	0.9935897974593056	0.9964483261012529	0.998457584215405	0.9996256211951903	1.0             	0.9996454960174066	0.9986259566940264	0.9970025174612379	0.9948321292924912	0.9921797244969988	0.9891322953276531	0.9857226572806006	0.9819981496919065	0.978006294758998	0.973783198339636	0.9693382116053754	0.9647262776432457	0.9598748649351051	0.9549785800712751	0.9500590201613114	0.9449151090242646	0.9395923207252106	0.9341323634793481	0.9286103920154736	0.9229837659628313	0.9173222821414737	0.911495637320491	0.9055551153129688	0.8996854846706804	0.8937715030226735	0.8878498837840658	0.8819524389777633	0.8760210359225283	0.870055819356286	0.8641174939975892	0.8582379154779762	0.8523636072722273	0.8465478937569829	0.8407919357029706	0.8350741148618237	0.8293707532903603	0.8237340829858352	0.8181752795960301	0.8099618901508324	0.7990973959625266	0.7885062240890041	0.7779094071877023	0.7669312755164808	0.7557824768001505	0.7445154355709931	0.7251507858205384	0.7066587908119534	0.6961485798146592	0.6873785061998523
    0.6463675855370342	0.8461707860445165	0.9312717358519009	0.9598247657654786	0.9725375341722852	0.9802064868670258	0.9858299246423134	0.9903349688714481	0.9938969034483357	0.9966397245613587	0.9985456011190122	0.9996454960174066	1.0             	0.999666064633172	0.9987025788635654	0.9971642466105147	0.9951116262533317	0.992624916744739	0.9897407836183746	0.98650590504291	0.9829670243648486	0.9791607680097539	0.9750990596987237	0.9708352798253769	0.9663043590816855	0.9616909204441806	0.9570200112812902	0.9521028271162272	0.9469832189203553	0.9417024286072252	0.9363350433239179	0.9308415389314832	0.9252919126835729	0.9195597839619234	0.913696428014134	0.9078860194139631	0.902016359527913	0.8961252277572391	0.8902456741582615	0.8843208976858227	0.878351904530511	0.8724003495092801	0.866499168479089	0.8605955323592476	0.8547437705309243	0.8489457953888702	0.8431804555190444	0.8374243653380267	0.831730711093046	0.8261112779895465	0.8178008235947606	0.8067953846600101	0.7960543441377343	0.7852963686159585	0.7741403524203068	0.7628001829845859	0.7513291142917288	0.7315882905173053	0.7127018840584514	0.7019460830831666	0.6929523501780875
    0.6484403320720706	0.8440793941817272	0.9268603129474018	0.9546684176892609	0.9673536411345196	0.9753449214763449	0.9814674801778339	0.986574170859334	0.9907892686497365	0.9942224411246047	0.9968299964667459	0.9986259566940264	0.999666064633172	1.0             	0.9996839834517234	0.998770137197892	0.9973143535073389	0.9953896746912854	0.9930362371054704	0.990299717629283	0.9872257211565196	0.9838510490891094	0.980189950034255	0.9762938132293025	0.9721051526060107	0.9677975265565207	0.9633990919776	    0.9587341202545153	0.9538444809405309	0.9487705995671321	0.9435859777857326	0.9382543039194684	0.9328453153695969	0.9272371230798021	0.9214806471683681	0.9157584839294859	0.9099620062056993	0.9041298411887301	0.8982961001671966	0.892405568693079	0.8864600915320217	0.880521984815797	0.8746251250853697	0.8687175697546013	0.8628544274723596	0.8570383701863635	0.851248814138052	0.8454627682097562	0.8397341735548759	0.8340753980429284	0.8256985080967457	0.8145911220380746	0.8037365456341957	0.7928520678392644	0.7815522302447506	0.770053286965375	0.7584089721249513	0.7383392678738734	0.7190957215320044	0.7081110760561335	0.6989043023961496
    0.650496567408134	0.8419409278569694	0.9223311152844684	0.9493188737432281	0.96190446161366	0.9701518169963537	0.9767138001947392	0.9823680486605593	0.9871883901953363	0.9912692377675063	0.9945415695483207	0.9970025174612379	0.9987025788635654	0.9996839834517234	0.9999999999999999	0.999699938608497	0.9988348287468045	0.9974702908637973	0.9956495801928775	0.9934170739232197	0.9908169148850593	0.9878857562604122	0.9846399272689631	0.9811284259613713	0.977301430718983	0.9733204410434153	0.9692163707214148	0.964827284758035	0.9601927314198441	0.9553519797666611	0.9503769399267428	0.9452345884263736	0.9399939473998233	0.9345381564629178	0.9289174385805278	0.9233118421437766	0.9176168131700665	0.9118716035110639	0.9061112021742991	0.9002822246629066	0.8943873257912812	0.8884891903648455	0.8826224897850221	0.876736400248393	0.8708865789056831	0.865076459746347	0.8592861232452649	0.853493071892383	0.8477517973158669	0.8420752189632604	0.8336629611690144	0.822493317410707	0.8115623260431616	0.8005868954208692	0.7891783285726152	0.7775543563692576	0.7657688390607126	0.745419955407679	0.7258591362020305	0.7146640175282227	0.7052562860510729
    0.6523955568677317	0.8396837128088679	0.9176700635005778	0.9437951123675319	0.9562280586507308	0.964676262786408	0.9716242012497069	0.9777751964771322	0.9831541423202919	0.9878398986262164	0.9917390308157188	0.9948321292924912	0.9971642466105147	0.998770137197892	0.999699938608497	1.0             	0.999716368099206	0.9989070595710905	0.9976181158147043	0.9958923508671251	0.993772153129485	0.9912937240246504	0.9884752314271262	0.9853629096647076	0.9819146437292177	0.9782789669500339	0.9744891883234801	0.9703977981378427	0.9660417029586492	0.9614586870450083	0.9567185778974281	0.9517916964492454	0.9467459023514755	0.9414698673749696	0.9360127823474136	0.9305511995902133	0.9249851120692544	0.919354170512804	0.9136940535174274	0.9079534373732661	0.9021357535626243	0.8963037617832398	0.8904927778882294	0.8846533212060708	0.8788413638215147	0.8730610992843185	0.8672933643025079	0.8615162506943609	0.8557845930245942	0.850111827618679	0.8416954522653509	0.8305036031510503	0.8195337973558356	0.8085035617064171	0.7970220984937381	0.78530771831249	0.7734140546518309	0.7528377445189657	0.7330018963231318	0.7216162564062979	0.7120211444252489
    0.6540334947677781	0.8372739033618244	0.9128968716936855	0.9381455530865335	0.9503881795822232	0.9589898332975799	0.9662736862290222	0.9728713231619018	0.9787611164821077	0.9840066056451192	0.9884912451476316	0.9921797244969988	0.9951116262533317	0.9973143535073389	0.9988348287468045	0.999716368099206	1.0             	0.9997360583940943	0.998973044309196	0.9977519837189397	0.9961132555026427	0.9940923281132189	0.9917089629865073	0.9890062990539585	0.9859499020009123	0.9826745767803154	0.9792156533281614	0.9754405323113589	0.9713831914458676	0.9670796236323992	0.9625971123642887	0.9579093471072432	0.9530825970713471	0.9480115089987496	0.9427439225531682	0.9374519944036739	0.9320406872023209	0.9265498244068213	0.9210155821360589	0.9153889050936275	0.9096739611382239	0.9039332943986793	0.8982027103899123	0.8924342798751292	0.8866840561507674	0.8809569823294577	0.8752347347561604	0.8694960834297593	0.863795997289251	0.8581483900082932	0.8497588640239275	0.838584690653432	0.8276137169179737	0.8165650725407513	0.8050470122301391	0.7932775353508675	0.7813097050991483	0.7605598761790322	0.7404940872840479	0.7289399461946866	0.719173114892374
    0.6553348408309644	0.8347142152657012	0.9080697989052703	0.9324564109993141	0.9444848796691288	0.9531986911520901	0.9607700222209734	0.9677629659123714	0.9741127075849009	0.9798681907270872	0.9848914724573106	0.9891322953276531	0.992624916744739	0.9953896746912854	0.9974702908637973	0.9989070595710905	0.9997360583940943	1.0             	0.999749515748773	0.999023669977279	0.9978606302256723	0.99629488384334	0.9943475351998975	0.9920583635093911	0.9894004792444645	0.9864944413928536	0.9833772152015113	0.9799313525608735	0.9761876738355052	0.9721801158418403	0.9679730158955533	0.9635434049842225	0.9589555765152586	0.9541104868334348	0.9490543397075986	0.9439541000149739	0.9387200304289651	0.933391907573559	0.9280062130927502	0.9225163251872426	0.9169270983572333	0.911300585261682	0.9056729246609548	0.8999979154883825	0.8943314660449753	0.8886792478173802	0.8830238442430238	0.8773447787691412	0.871696951615652	0.8660947082436364	0.8577615081040807	0.8466432595100014	0.8357075308588344	0.8246759825957728	0.8131570570004993	0.8013675904437488	0.7893597577565116	0.768491624920881	0.7482436206491982	0.7365453023523675	0.7266249785812636
    0.656274398153821	0.8319770832718286	0.9031671125421091	0.9267137117030623	0.9385118469455461	0.9473036331037338	0.955120493174751	0.9624634146206495	0.969227699122482	0.9754485477767812	0.9809682862107945	0.9857226572806006	0.9897407836183746	0.9930362371054704	0.9956495801928775	0.9976181158147043	0.998973044309196	0.999749515748773	1.0             	0.9997614426572976	0.9990696136246172	0.9979577898559677	0.9964481902409469	0.9945769820673782	0.9923247111669597	0.9897971745709784	0.9870326131092957	0.9839289907390146	0.9805137492553239	0.9768185155916039	0.9729042943909771	0.968751440139627	0.9644219011238768	0.9598232746660642	0.9549998554926058	0.9501126494808264	0.9450775443233599	0.9399340610020502	0.9347188045914431	0.9293877490160279	0.9239463896469564	0.9184560238551468	0.9129529751170999	0.9073929425387423	0.9018314732886618	0.8962749483397544	0.8907069243737433	0.8851077517451943	0.8795320676987243	0.8739946066428828	0.8657460566886859	0.8547204837651367	0.843854987636466	0.8328746550710053	0.8213892112586593	0.809613515951195	0.7975985549672552	0.7766653113241335	0.7562811715716123	0.7444622229534309	0.7344060969761107
    0.6568293597433204	0.8290613400792934	0.8982056774357019	0.9209453858244391	0.932504156766439	0.9413445119871344	0.9493681909429953	0.9570179575988896	0.9641527592094966	0.970795087439042	0.9767692922715192	0.9819981496919065	0.98650590504291	0.990299717629283	0.9934170739232197	0.9958923508671251	0.9977519837189397	0.999023669977279	0.9997614426572976	1.0             	0.9997725577481742	0.9991109773504607	0.9980383740019225	0.9965870871563369	0.9947449564844295	0.9926026099943243	0.9901992167260397	0.9874483180974556	0.984373786914949	0.981004712521669	0.9773984178335292	0.9735385462167808	0.9694843620855798	0.965150384200758	0.960578748768722	0.9559238028546054	0.9511073389091909	0.9461684242958369	0.9411436127707611	0.9359916150312679	0.9307185202308391	0.9253846221035821	0.9200262854471116	0.9146012639127071	0.9091645382536663	0.9037231767719095	0.8982617674394014	0.8927615535216054	0.8872767241271781	0.8818223591180294	0.8736852439400465	0.8627872276036485	0.8520253094196748	0.8411288479887445	0.8297099072928098	0.8179806028274508	0.8059904548340674	0.7850442625029541	0.764569897528592	0.7526542403023816	0.7424806848649093
    0.6569896319168066	0.8259747577907819	0.8932077751990298	0.9151826843356352	0.9264989848230654	0.9353625678789997	0.9435571697232831	0.951472580138036	0.9589350799061739	0.9659556170212187	0.9723423855257555	0.978006294758998	0.9829670243648486	0.9872257211565196	0.9908169148850593	0.993772153129485	0.9961132555026427	0.9978606302256723	0.9990696136246172	0.9997725577481742	1.0             	0.9997822077665741	0.9991429853687451	0.9981106700783313	0.9966802165112308	0.9949268033926831	0.9928901960939274	0.9904995675209336	0.9877750671852186	0.9847430501581264	0.981456853496465	0.9779033557673923	0.9741388358324116	0.9700849539135702	0.9657814668541717	0.9613754450842336	0.9567948116498419	0.9520779960382855	0.9472613355130831	0.9423063932839489	0.9372198039576303	0.9320606287491835	0.9268651372957732	0.921593270781651	0.916299252222862	0.9109908115000256	0.9056536161703743	0.9002698593648732	0.8948931086998985	0.8895387456102025	0.8815378752639067	0.8707998752756687	0.860172727210957	0.8493908424881147	0.8380696249092432	0.826417736172745	0.8144829832679674	0.7935743233708545	0.7730549715291241	0.7610666860589208	0.7507946311901258
    0.6567561417419845	0.8227231841268207	0.8881851082266562	0.9094422880392168	0.9205172547694057	0.9293823290024091	0.9377149938772729	0.9458574147005016	0.9536068967215504	0.9609640697588977	0.9677227839887682	0.973783198339636	0.9791607680097539	0.9838510490891094	0.9878857562604122	0.9912937240246504	0.9940923281132189	0.99629488384334	0.9979577898559677	0.9991109773504607	0.9997822077665741	1.0             	0.9997886543707791	0.999172365916522	0.9981530048342451	0.9967901167381691	0.9951237518490916	0.9930986900360784	0.9907312329973079	0.9880448321642391	0.9850885744749823	0.9818525084982687	0.9783896600718233	0.9746290031953823	0.9706077206389091	0.9664650620402125	0.9621352635052931	0.9576559469177277	0.953063078988694	0.9483211706206299	0.9434373540658604	0.9384692486826605	0.9334529008361434	0.9283505539630469	0.9232154966503247	0.9180560927367484	0.9128591296859766	0.9076077997262376	0.9023548881997269	0.8971160350250303	0.8892742365197754	0.8787262400378039	0.8682628094443955	0.8576241267386197	0.8464298764477508	0.8348846160905632	0.823034219828896	0.8022113401111822	0.7816908972750396	0.7696537580243903	0.7593022354338332
    0.6561327230204672	0.8192973776604967	0.8831229735985553	0.9037093870751284	0.9145462424304254	0.9233940538681459	0.9318352172618031	0.9401694119480533	0.9481684824067349	0.9558239467723509	0.9629170311613042	0.9693382116053754	0.9750990596987237	0.980189950034255	0.9846399272689631	0.9884752314271262	0.9917089629865073	0.9943475351998975	0.9964481902409469	0.9980383740019225	0.9991429853687451	0.9997886543707791	1.0             	0.9997969472589863	0.9991880973017178	0.9982171939958041	0.9969242823653779	0.9952697267062374	0.9932658660389931	0.9909330909356686	0.9883159916669337	0.9854077264020865	0.9822578177419548	0.9788027159019541	0.9750768476002526	0.971211130628058	0.9671462858960413	0.9629189683004511	0.9585646290893893	0.9540508167318125	0.9493851163791313	0.9446235082902538	0.9398016946149861	0.9348843294277468	0.9299235999535905	0.9249284778187393	0.919886908477804	0.914783129950603	0.9096689930528703	0.9045603552256554	0.8968992914212217	0.8865697892509546	0.8762976174741899	0.8658294127866191	0.8547900427420514	0.8433793481360587	0.8316410685717618	0.810950390568727	0.790471360171137	0.7784085529350265	0.7679962567120419
    0.6551346683262529	0.815727531953799	0.8780618073086434	0.8980303938269467	0.9086363245372526	0.9174508672409571	0.9259728288556547	0.9344647246323372	0.9426765193055525	0.9505918821579094	0.9579811661199109	0.9647262776432457	0.9708352798253769	0.9762938132293025	0.9811284259613713	0.9853629096647076	0.9890062990539585	0.9920583635093911	0.9945769820673782	0.9965870871563369	0.9981106700783313	0.999172365916522	0.9997969472589863	1.0             	0.9997966132253543	0.9992147479904946	0.9982941763165485	0.9970106564802388	0.9953725030421835	0.9933969343930342	0.991123865025985	0.9885494733704345	0.98571958483812	0.982578196335731	0.9791568399077074	0.9755777161274699	0.9717881204658472	0.9678236028768539	0.9637189695284948	0.9594448575897215	0.9550092586363584	0.9504663472612312	0.9458513718599391	0.9411314724754697	0.9363575904793124	0.9315392739990835	0.9266656496048766	0.9217220336511873	0.9167592094944716	0.9117932110725159	0.9043313219762213	0.8942448082423411	0.8841878286840242	0.8739140517721843	0.8630543310175555	0.8518032693916057	0.8402023117495689	0.8196867594077376	0.7992895740687711	0.7872238426848379	0.7767696775532769
    0.6537502199460664	0.8119481751538472	0.8729062329577912	0.8922989540101418	0.9026784620320276	0.9114451192918054	0.9200237571638894	0.9286442370324963	0.9370377135583856	0.9451811105725381	0.9528354047168599	0.9598748649351051	0.9663043590816855	0.9721051526060107	0.977301430718983	0.9819146437292177	0.9859499020009123	0.9894004792444645	0.9923247111669597	0.9947449564844295	0.9966802165112308	0.9981530048342451	0.9991880973017178	0.9997966132253543	1.0             	0.9998102195157667	0.9992665158234473	0.9983600937078869	0.9970951262271741	0.9954855083122225	0.9935662404739033	0.991336483350672	0.988838127050168	0.9860228962689807	0.9829192545833865	0.9796401895666784	0.9761397556778753	0.9724522508725814	0.9686117037610427	0.964591935644403	0.9604013069029183	0.9560920010740867	0.9516987017883871	0.9471911444120072	0.9426188680774793	0.937991976268329	0.9333008165841736	0.9285318312038078	0.9237345929595506	0.9189252756559567	0.9116832290397416	0.9018668619786291	0.8920513112426437	0.8819979389473077	0.8713444530263071	0.8602796451821011	0.8488424840763734	0.8285464157968029	0.8082718460390749	0.7962255298319624	0.785747581656388
    0.652049298543018	0.8081048905580244	0.8678457510441894	0.8867242827173414	0.8968911598725552	0.9055991413191229	0.9142107586172203	0.9229286483047422	0.9314687101100225	0.9398024165912005	0.9476831098172032	0.9549785800712751	0.9616909204441806	0.9677975265565207	0.9733204410434153	0.9782789669500339	0.9826745767803154	0.9864944413928536	0.9897971745709784	0.9926026099943243	0.9949268033926831	0.9967901167381691	0.9982171939958041	0.9992147479904946	0.9998102195157667	1.0             	0.9998225941531774	0.9992840995708879	0.9983846037513199	0.9971346705798206	0.9955643609995957	0.9936756674579074	0.9915064805181683	0.9890161182829921	0.9862299368103953	0.983251614602475	0.9800418713709992	0.9766336668544373	0.9730601605849813	0.9692983219668357	0.9653568314177714	0.9612857881772294	0.9571192305951415	0.9528294892019075	0.9484646109877363	0.9440352134777575	0.9395328545707127	0.9349451024222056	0.9303202339188154	0.925674523135267	0.9186629494825138	0.9091314609167888	0.8995723709005127	0.8897550528886845	0.8793246179299258	0.8684637446783847	0.8572088599733502	0.8371655497960897	0.8170475201765646	0.8050412276376782	0.7945578484862765
    0.6500706166264901	0.8042124435169894	0.8628806972335512	0.8813020237163639	0.891270106739347	0.8999109847801897	0.9085353403145093	0.9173234588601724	0.92597915820453	0.9344696262550226	0.9425421271209603	0.9500590201613114	0.9570200112812902	0.9633990919776	    0.9692163707214148	0.9744891883234801	0.9792156533281614	0.9833772152015113	0.9870326131092957	0.9901992167260397	0.9928901960939274	0.9951237518490916	0.9969242823653779	0.9982941763165485	0.9992665158234473	0.9998225941531774	1.0             	0.9998191508645372	0.999276124542393	0.9983781697024956	0.9971504178752045	0.9955975459716989	0.9937534152126163	0.9915847737220413	0.9891138564285873	0.9864350076588294	0.9835154898259418	0.9803868580923685	0.9770813287965523	0.9735789689963528	0.9698887350279742	0.9660585733977676	0.9621218108249422	0.9580533572453681	0.9538996979730111	0.9496719252820767	0.9453627907416553	0.9409609819741691	0.9365134127771799	0.9320364220858278	0.9252633074829119	0.9160279956885544	0.9067371273803504	0.897168321999867	0.8869745404475032	0.8763321231929014	0.8652749183992735	0.8455126649327801	0.8255807970316765	0.813632944229963	0.8031608456336626
    0.6477471785405818	0.8001092741392549	0.8577962991081215	0.8757956714799587	0.8855705541784833	0.8941344438463479	0.9027537661905803	0.9115900882159944	0.9203376044548428	0.9289601374584624	0.9372000757282901	0.9449151090242646	0.9521028271162272	0.9587341202545153	0.964827284758035	0.9703977981378427	0.9754405323113589	0.9799313525608735	0.9839289907390146	0.9874483180974556	0.9904995675209336	0.9930986900360784	0.9952697267062374	0.9970106564802388	0.9983600937078869	0.9992840995708879	0.9998191508645372	1.0             	0.9998186346599206	0.9992788787016652	0.9984007579766749	0.9971916005111136	0.9956810586953826	0.9938434424398896	0.9916977353726179	0.9893285702722637	0.9867098878375019	0.983871724148137	0.9808452479743515	0.977613695497272	0.974186268879922	0.9706086164502485	0.9669132645131816	0.9630777863237634	0.959146981193688	0.9551323976701938	0.9510280111487727	0.9468236656079059	0.9425647969065702	0.9382677781568024	0.9317497490099724	0.9228325825631576	0.9138312954129385	0.9045322916198765	0.8945971092047214	0.8841953005180865	0.873358007313365	0.8539146103009335	0.8342044804370604	0.8223350716510983	0.8118908638499323
    0.6451016841207263	0.795828671014035	0.852632063444544	0.870248064456943	0.8798375079872779	0.8883160076010951	0.8969134756487351	0.9057764600278565	0.9145920056792058	0.9233214994882966	0.9317036683426763	0.9395923207252106	0.9469832189203553	0.9538444809405309	0.9601927314198441	0.9660417029586492	0.9713831914458676	0.9761876738355052	0.9805137492553239	0.984373786914949	0.9877750671852186	0.9907312329973079	0.9932658660389931	0.9953725030421835	0.9970951262271741	0.9983846037513199	0.999276124542393	0.9998186346599206	1.0             	0.9998205521676486	0.9992950973873795	0.998433554372343	0.997261239309229	0.9957600699908875	0.9939456887218816	0.9918927564232966	0.9895819513161459	0.9870416958841517	0.9843020213338745	0.9813493682511991	0.9781931529285668	0.974876608866461	0.9714313839913951	0.9678377678561118	0.9641387706472527	0.9603463740411342	0.9564557934207845	0.9524580527094918	0.9483970133534243	0.9442890520426934	0.938039666922041	0.9294587954667503	0.9207649841984895	0.9117538578429688	0.9020961608238643	0.891954293219767	0.881356600136651	0.8622662792911155	0.8428111665345721	0.831039549696346	0.8206398077916457
    0.6421638328390417	0.7914028450977477	0.8474212603318896	0.8646936243713299	0.8741068343576872	0.8824930677373541	0.8910532773945511	0.8999225976358473	0.9087833119318649	0.9175952722472929	0.9260947202875663	0.9341323634793481	0.9417024286072252	0.9487705995671321	0.9553519797666611	0.9614586870450083	0.9670796236323992	0.9721801158418403	0.9768185155916039	0.981004712521669	0.9847430501581264	0.9880448321642391	0.9909330909356686	0.9933969343930342	0.9954855083122225	0.9971346705798206	0.9983781697024956	0.9992788787016652	0.9998205521676486	1.0             	0.9998267514429738	0.9993132351402307	0.9984803521918503	0.9973176010453597	0.9958372297115232	0.9941037746118818	0.9921046446628143	0.989866574526759	0.9874183831841185	0.9847497194012935	0.9818701817577241	0.9788205006221284	0.9756313794781304	0.9722858493826524	0.9688250497007647	0.9652613690580519	0.9615912666794099	0.9578069580865498	0.9539506526337644	0.9500387011515707	0.944068475232905	0.9358382186707205	0.927466257516845	0.918757772413723	0.9093932404156362	0.8995276302898776	0.8891864355962676	0.8704792812227294	0.8513094658499238	0.8396538292516011	0.8293145879432939
    0.638989753673114	0.7868931147884907	0.84222680587493	0.859196686091676	0.868444785808717	0.876734018832666	0.8852436295884691	0.8941007808684287	0.9029852380014618	0.9118561643086533	0.920448426786963	0.9286103920154736	0.9363350433239179	0.9435859777857326	0.9503769399267428	0.9567185778974281	0.9625971123642887	0.9679730158955533	0.9729042943909771	0.9773984178335292	0.981456853496465	0.9850885744749823	0.9883159916669337	0.991123865025985	0.9935662404739033	0.9955643609995957	0.9971504178752045	0.9984007579766749	0.9992950973873795	0.9998267514429738	1.0             	0.9998296706471475	0.9993322438315932	0.9985046608352701	0.997355778298258	0.9959400193327544	0.9942514170196608	0.992314975274031	0.9901582502235161	0.987774054755938	0.9851721379164344	0.9823906826757638	0.9794594009650158	0.9763640480697214	0.9731438446015173	0.9698115557468577	0.9663648697281417	0.962797186946345	0.9591490168848724	0.9554366573967443	0.9497512774863761	0.9418798420254797	0.9338384414471216	0.925441986314512	0.916381040889246	0.906802995864457	0.8967304895749099	0.8784294085515967	0.8595695904216525	0.8480456835421089	0.8377815143610182
    0.6355713181871524	0.7822657717315348	0.8370003780791706	0.8537031388953854	0.862795340405444	0.8709828552484589	0.8794296019613533	0.888257829611625	0.8971467988070602	0.9060557480287844	0.9147191690459577	0.9229837659628313	0.9308415389314832	0.9382543039194684	0.9452345884263736	0.9517916964492454	0.9579093471072432	0.9635434049842225	0.968751440139627	0.9735385462167808	0.9779033557673923	0.9818525084982687	0.9854077264020865	0.9885494733704345	0.991336483350672	0.9936756674579074	0.9955975459716989	0.9971916005111136	0.998433554372343	0.9993132351402307	0.9998296706471475	1.0             	0.9998362541592961	0.9993427332071196	0.9985248869922687	0.997426979302688	0.9960496072147423	0.9944159950585018	0.9925523826409498	0.9904547247310804	0.9881328927367427	0.9856224670381303	0.9829521189106929	0.980110327766883	0.9771343401379198	0.9740372718579114	0.9708180336263145	0.9674712115498856	0.964035561005827	0.9605273013617676	0.9551337464510831	0.9476309157176701	0.9399301865088384	0.9318564212016134	0.9231106677108684	0.9138325608625392	0.9040418685308445	0.8861710253812217	0.8676466244518042	0.8562703307059653	0.8460956971219608
    0.6319670222496571	0.7775797926989035	0.8317994194464743	0.8482703477947753	0.857217097495151	0.8653000887218536	0.8736738203373255	0.8824584376959153	0.8913345159431629	0.9002620571008398	0.9089760861168273	0.9173222821414737	0.9252919126835729	0.9328453153695969	0.9399939473998233	0.9467459023514755	0.9530825970713471	0.9589555765152586	0.9644219011238768	0.9694843620855798	0.9741388358324116	0.9783896600718233	0.9822578177419548	0.98571958483812	0.988838127050168	0.9915064805181683	0.9937534152126163	0.9956810586953826	0.997261239309229	0.9984803521918503	0.9993322438315932	0.9998362541592961	1.0             	0.9998349634670792	0.9993432208872585	0.9985589737205239	0.9974892387355088	0.9961554405064159	0.9945824715902732	0.9927693658017998	0.9907260897544465	0.9884856059620151	0.9860755139896444	0.9834869805618859	0.9807552538492931	0.9778937717085976	0.9749026448334414	0.971777629937935	0.9685557017886421	0.9652529786556191	0.9601538087115059	0.9530237361226034	0.9456685344885754	0.9379230925290011	0.9294991754753777	0.9205286048028569	0.9110283071732018	0.8936047761933372	0.8754354532464823	0.8642199589191882	0.854147520396364
    0.6281064060434411	0.7727286219070495	0.8264986223766491	0.8427650817920203	0.851572966435562	0.8595467445952237	0.8678366668009118	0.8765632961704137	0.8854102163137988	0.8943388403481298	0.9030855734833871	0.911495637320491	0.9195597839619234	0.9272371230798021	0.9345381564629178	0.9414698673749696	0.9480115089987496	0.9541104868334348	0.9598232746660642	0.965150384200758	0.9700849539135702	0.9746290031953823	0.9788027159019541	0.982578196335731	0.9860228962689807	0.9890161182829921	0.9915847737220413	0.9938434424398896	0.9957600699908875	0.9973176010453597	0.9985046608352701	0.9993427332071196	0.9998349634670792	1.0             	0.9998365077033	    0.9993685083619845	0.9986094370127623	0.997578862600672	0.9963002737368338	0.9947757887583125	0.9930154463451984	0.9910495223993877	0.9889044933169878	0.9865742348326734	0.9840919321781251	0.9814713250236966	0.9787137281118371	0.975816079232596	0.9728135101246066	0.9697220144548286	0.9649258662011939	0.9581803715336709	0.9511826312720744	0.9437778447897245	0.9356889482827904	0.9270397339434456	0.9178442596644631	0.900894055906587	0.8831064727890846	0.8720680699151686	0.8621123944010065
    0.6240321906196952	0.7677558348133057	0.821140730975515	0.8372301404088964	0.8459066766613103	0.853767930195373	0.8619647427441925	0.870620442213279	0.8794231775823774	0.8883363662171011	0.8970985773187656	0.9055551153129688	0.913696428014134	0.9214806471683681	0.9289174385805278	0.9360127823474136	0.9427439225531682	0.9490543397075986	0.9549998554926058	0.960578748768722	0.9657814668541717	0.9706077206389091	0.9750768476002526	0.9791568399077074	0.9829192545833865	0.9862299368103953	0.9891138564285873	0.9916977353726179	0.9939456887218816	0.9958372297115232	0.997355778298258	0.9985248869922687	0.9993432208872585	0.9998365077033	    1.0             	0.9998475310125864	0.9993988881540338	0.998671750325239	0.9976881622113373	0.9964533011361858	0.9949772551976621	0.9932875748709773	0.9914095752393559	0.9893398348336402	0.9871094345185233	0.9847323932882438	0.9822112218086703	0.9795440373294422	0.9767640867503924	0.9738872175914949	0.9693994355022788	0.9630461540402755	0.9564139150005927	0.949358403092913	0.9416140597569532	0.933296522130029	0.9244169859622033	0.907961002435157	0.8905777372029425	0.8797308585868236	0.8699053220798101
    0.6198868409694919	0.7628185910711368	0.8158864700315248	0.8318284035964103	0.8403843286030659	0.8481336576825081	0.856232039122596	0.8648075422883339	0.8735541136729492	0.8824376360240725	0.8911994708844548	0.8996854846706804	0.9078860194139631	0.9157584839294859	0.9233118421437766	0.9305511995902133	0.9374519944036739	0.9439541000149739	0.9501126494808264	0.9559238028546054	0.9613754450842336	0.9664650620402125	0.971211130628058	0.9755777161274699	0.9796401895666784	0.983251614602475	0.9864350076588294	0.9893285702722637	0.9918927564232966	0.9941037746118818	0.9959400193327544	0.997426979302688	0.9985589737205239	0.9993685083619845	0.9998475310125864	1.0             	0.9998517955865072	0.9994187353318303	0.9987214294375591	0.9977679950447733	0.9965685478688	    0.9951479635506081	0.9935303977299849	0.991715041316944	0.989730899207171	0.9875922404538592	0.9853027267817002	0.9828616165507376	0.9803002927180422	0.9776344415296551	0.9734502726601308	0.9674839452364775	0.9612131762409301	0.9545039696114936	0.9471022240020501	0.9391155645383542	0.9305524248322807	0.9145947141186993	0.8976243097785801	0.8869765666579692	0.8772897442460441
    0.6156049699346511	0.7578227282019361	0.8106269760262421	0.8264446722821843	0.8348874066569042	0.8425235576330473	0.850517288062511	0.8590031949705529	0.8676821865240475	0.8765230508386078	0.885270536715081	0.8937715030226735	0.902016359527913	0.9099620062056993	0.9176168131700665	0.9249851120692544	0.9320406872023209	0.9387200304289651	0.9450775443233599	0.9511073389091909	0.9567948116498419	0.9621352635052931	0.9671462858960413	0.9717881204658472	0.9761397556778753	0.9800418713709992	0.9835154898259418	0.9867098878375019	0.9895819513161459	0.9921046446628143	0.9942514170196608	0.9960496072147423	0.9974892387355088	0.9986094370127623	0.9993988881540338	0.9998517955865072	1.0             	0.9998574531831833	0.9994433160652221	0.9987685872733688	0.9978433913365387	0.9966899305549709	0.9953311837211345	0.9937689161939331	0.992030048071421	0.9901290763034762	0.988070792451045	0.9858555805791629	0.983512947410039	0.9810584014950058	0.9771786653242772	0.9716010763614795	0.9656942633318027	0.9593345749452232	0.9522795222127928	0.9446287155022682	0.9363878743073241	0.920940859197941	0.9043984869744917	0.8939604832538668	0.8844228429238404
    0.6112251066546504	0.7528014044095643	0.8053907680587975	0.8211057000649258	0.8294426768099988	0.8369653614641718	0.8448496380887723	0.8532381655441548	0.8618397992652483	0.8706266024899015	0.8793472200067138	0.8878498837840658	0.8961252277572391	0.9041298411887301	0.9118716035110639	0.919354170512804	0.9265498244068213	0.933391907573559	0.9399340610020502	0.9461684242958369	0.9520779960382855	0.9576559469177277	0.9629189683004511	0.9678236028768539	0.9724522508725814	0.9766336668544373	0.9803868580923685	0.983871724148137	0.9870416958841517	0.989866574526759	0.992314975274031	0.9944159950585018	0.9961554405064159	0.997578862600672	0.998671750325239	0.9994187353318303	0.9998574531831833	1.0             	0.9998640847107869	0.999463512836361	0.9988084005975952	0.9979182980760645	0.9968149998128863	0.9955027920178513	0.99400651702283	0.9923408775516326	0.9905117673024884	0.9885206737810187	0.9863952295778831	0.984150751600379	0.9805740501913819	0.9753841161054808	0.9698410211810448	0.9638314110080118	0.9571244756826498	0.9498118678518628	0.9418966606133824	0.9269685826611604	0.9108657399096813	0.9006461688552708	0.8912667176600461
    0.6067828176698656	0.7477839006303211	0.8002019932717097	0.815833597660177	0.8240720691347521	0.8314818200082603	0.8392531567970242	0.8475380816762871	0.8560542065057039	0.8647771701966669	0.8734599363595092	0.8819524389777633	0.8902456741582615	0.8982961001671966	0.9061112021742991	0.9136940535174274	0.9210155821360589	0.9280062130927502	0.9347188045914431	0.9411436127707611	0.9472613355130831	0.953063078988694	0.9585646290893893	0.9637189695284948	0.9686117037610427	0.9730601605849813	0.9770813287965523	0.9808452479743515	0.9843020213338745	0.9874183831841185	0.9901582502235161	0.9925523826409498	0.9945824715902732	0.9963002737368338	0.9976881622113373	0.9987214294375591	0.9994433160652221	0.9998640847107869	1.0             	0.9998675876167675	0.9994769402329905	0.9988449930292983	0.9979923576110172	0.9969257753555084	0.9956680312082816	0.9942340121275448	0.9926306813606567	0.9908606023000626	0.9889495477278623	0.9869126313671628	0.983635711768626	0.9788299327087601	0.9736480047541723	0.9679867611217697	0.9616270609416222	0.9546527058162524	0.9470642054206393	0.9326595554045183	0.9170043459131985	0.9070100736517095	0.8977963675408215
    0.6022444391437153	0.742722779770875	0.7950062783427811	0.8105710032550743	0.8187166172901841	0.8260130205938301	0.83366741641215	0.8418423488455514	0.8502649701237851	0.8589147873373326	0.8675494943162774	0.8760210359225283	0.8843208976858227	0.892405568693079	0.9002822246629066	0.9079534373732661	0.9153889050936275	0.9225163251872426	0.9293877490160279	0.9359916150312679	0.9423063932839489	0.9483211706206299	0.9540508167318125	0.9594448575897215	0.964591935644403	0.9692983219668357	0.9735789689963528	0.977613695497272	0.9813493682511991	0.9847497194012935	0.987774054755938	0.9904547247310804	0.9927693658017998	0.9947757887583125	0.9964533011361858	0.9977679950447733	0.9987685872733688	0.999463512836361	0.9998675876167675	1.0             	0.9998708051156266	0.9994943364316808	0.9988900141735598	0.9980669946103292	0.9970460071927975	0.9958421047607355	0.9944632989229284	0.9929132125458803	0.9912157563274041	0.9893858284027398	0.9864082104793991	0.9819866059295244	0.9771665665933817	0.9718550997485231	0.9658448275276604	0.9592117354920066	0.9519538286784501	0.9380814972847215	0.9228856280014601	0.9131252320890365	0.9040859945136287
    0.5976181109101427	0.7376198381616071	0.789801310277349	0.8053139144149746	0.8133718330531006	0.8205546139333796	0.8280885392083803	0.8361477548471901	0.8444696491829311	0.8530378554114926	0.8616151667258056	0.870055819356286	0.878351904530511	0.8864600915320217	0.8943873257912812	0.9021357535626243	0.9096739611382239	0.9169270983572333	0.9239463896469564	0.9307185202308391	0.9372198039576303	0.9434373540658604	0.9493851163791313	0.9550092586363584	0.9604013069029183	0.9653568314177714	0.9698887350279742	0.974186268879922	0.9781931529285668	0.9818701817577241	0.9851721379164344	0.9881328927367427	0.9907260897544465	0.9930154463451984	0.9949772551976621	0.9965685478688	    0.9978433913365387	0.9988084005975952	0.9994769402329905	0.9998708051156266	1.0             	0.999876271490093	0.9995178416212371	0.9989362417055695	0.9981501492520332	0.9971747655853765	0.9960191299269584	0.994687908401499	0.9932031489200752	0.9915795224518087	0.988900549633709	0.9848628920321123	0.9804052088934712	0.9754446633678514	0.9697857258454514	0.9634966066678434	0.9565728669336693	0.9432411856666468	0.9285158036190166	0.9189975285971912	0.910141192275905
    0.5929589817226635	0.7325287573054937	0.784637684045055	0.8001117297294674	0.8080874804170842	0.8151576231814888	0.8225692194868822	0.8305088221583677	0.8387245603054408	0.8472043751531629	0.8557164344365996	0.8641174939975892	0.8724003495092801	0.880521984815797	0.8884891903648455	0.8963037617832398	0.9039332943986793	0.911300585261682	0.9184560238551468	0.9253846221035821	0.9320606287491835	0.9384692486826605	0.9446235082902538	0.9504663472612312	0.9560920010740867	0.9612857881772294	0.9660585733977676	0.9706086164502485	0.974876608866461	0.9788205006221284	0.9823906826757638	0.9856224670381303	0.9884856059620151	0.9910495223993877	0.9932875748709773	0.9951479635506081	0.9966899305549709	0.9979182980760645	0.9988449930292983	0.9994943364316808	0.999876271490093	1.0             	0.9998825525003135	0.9995377726840864	0.9989823116423644	0.9982315013896873	0.9972953784086513	0.9961796258443294	0.9949044481576911	0.9934842807570475	0.9911001611578314	0.9874421655524618	0.9833434489109371	0.9787312066268136	0.9734217152056506	0.9674755330060114	0.9608858632608707	0.9480971436557561	0.9338480391829276	0.9245772992321898	0.9159100943569669
    0.588300337711479	0.7274786985775289	0.7795407009222207	0.7949881416021786	0.8028871047975403	0.8098462645809671	0.8171347608099044	0.8249521532393472	0.8330576709863028	0.8414436879708144	0.8498839495924593	0.8582379154779762	0.866499168479089	0.8746251250853697	0.8826224897850221	0.8904927778882294	0.8982027103899123	0.9056729246609548	0.9129529751170999	0.9200262854471116	0.9268651372957732	0.9334529008361434	0.9398016946149861	0.9458513718599391	0.9516987017883871	0.9571192305951415	0.9621218108249422	0.9669132645131816	0.9714313839913951	0.9756313794781304	0.9794594009650158	0.9829521189106929	0.9860755139896444	0.9889044933169878	0.9914095752393559	0.9935303977299849	0.9953311837211345	0.9968149998128863	0.9979923576110172	0.9988900141735598	0.9995178416212371	0.9998825525003135	1.0             	0.999886267655545	0.9995560169484738	0.9990246934847637	0.9983032966972963	0.9973984961549051	0.9963286826505928	0.9951080498632746	0.9930134029437172	0.9897287022720719	0.9859835546013198	0.9817150108355556	0.9767510427713159	0.9711447214360407	0.9648869894995671	0.9526401109214565	0.9388698798241588	0.9298503134550936	0.921377013477655
    0.583606866625618	0.7224253648095689	0.7744620486633228	0.7898930565848784	0.7977194104934471	0.8045682812981703	0.8117321426643879	0.8194241627467265	0.8274150568299826	0.8357017675729316	0.8440638355517711	0.8523636072722273	0.8605955323592476	0.8687175697546013	0.876736400248393	0.8846533212060708	0.8924342798751292	0.8999979154883825	0.9073929425387423	0.9146012639127071	0.921593270781651	0.9283505539630469	0.9348843294277468	0.9411314724754697	0.9471911444120072	0.9528294892019075	0.9580533572453681	0.9630777863237634	0.9678377678561118	0.9722858493826524	0.9763640480697214	0.980110327766883	0.9834869805618859	0.9865742348326734	0.9893398348336402	0.991715041316944	0.9937689161939331	0.9955027920178513	0.9969257753555084	0.9980669946103292	0.9989362417055695	0.9995377726840864	0.999886267655545	0.9999999999999999	0.9998916606190956	0.9995767937740859	0.9990673375198009	0.998370927141115	0.997504153469499	0.9964809608630909	0.9946730442463148	0.9917586438557654	0.9883648301181325	0.9844384233663638	0.9798190824677276	0.9745524878135926	0.9686273971827372	0.9569257699846778	0.9436408694578143	0.9348780517902713	0.9266048491438994
    0.5789273703162182	0.7174161124855443	0.7694461839874872	0.7848697290644508	0.7926278603483397	0.7993681685962816	0.8064072926883259	0.8139723854410257	0.8218458659457262	0.8300293149542008	0.8383082015995733	0.8465478937569829	0.8547437705309243	0.8628544274723596	0.8708865789056831	0.8788413638215147	0.8866840561507674	0.8943314660449753	0.9018314732886618	0.9091645382536663	0.916299252222862	0.9232154966503247	0.9299235999535905	0.9363575904793124	0.9426188680774793	0.9484646109877363	0.9538996979730111	0.959146981193688	0.9641387706472527	0.9688250497007647	0.9731438446015173	0.9771343401379198	0.9807552538492931	0.9840919321781251	0.9871094345185233	0.989730899207171	0.992030048071421	0.99400651702283	0.9956680312082816	0.9970460071927975	0.9981501492520332	0.9989823116423644	0.9995560169484738	0.9998916606190956	1.0             	0.9998966631983304	0.9995944951663717	0.9991020683380566	0.9984342038526395	0.9976045921037233	0.9960780855424143	0.9935276353104378	0.9904797088094306	0.9868907226602097	0.9826119059773029	0.9776817118977312	0.9720868077329239	0.960928579921326	0.9481306591000095	0.9396275454893475	0.9315585262007335
    0.5742686877738937	0.7124533802195364	0.7644925573210188	0.7799163002906	    0.787610154794673	0.7942436574706658	0.8011582397861536	0.8085953170285757	0.8163491669601918	0.8244260532553005	0.8326174757259637	0.8407919357029706	0.8489457953888702	0.8570383701863635	0.865076459746347	0.8730610992843185	0.8809569823294577	0.8886792478173802	0.8962749483397544	0.9037231767719095	0.9109908115000256	0.9180560927367484	0.9249284778187393	0.9315392739990835	0.937991976268329	0.9440352134777575	0.9496719252820767	0.9551323976701938	0.9603463740411342	0.9652613690580519	0.9698115557468577	0.9740372718579114	0.9778937717085976	0.9814713250236966	0.9847323932882438	0.9875922404538592	0.9901290763034762	0.9923408775516326	0.9942340121275448	0.9958421047607355	0.9971747655853765	0.9982315013896873	0.9990246934847637	0.9995767937740859	0.9998966631983304	0.9999999999999999	0.9999005254751996	0.999607721569186	0.9991346702801258	0.9984948041106251	0.997244405194308	0.9950515475041749	0.9923440215480381	0.9890876682486368	0.9851451663622639	0.9805479045718836	0.9752805524712347	0.9646634720374755	0.9523536686309838	0.9441128477285204	0.9362517303069007
    0.5696183899565447	0.7075198126088053	0.7595813064718366	0.775011790255941	0.7826446803845858	0.7891727346592283	0.7959627284684906	0.8032705895411439	0.8109026024156569	0.8188697559628282	0.8269696800369971	0.8350741148618237	0.8431804555190444	0.851248814138052	0.8592861232452649	0.8672933643025079	0.8752347347561604	0.8830238442430238	0.8907069243737433	0.8982617674394014	0.9056536161703743	0.9128591296859766	0.919886908477804	0.9266656496048766	0.9333008165841736	0.9395328545707127	0.9453627907416553	0.9510280111487727	0.9564557934207845	0.9615912666794099	0.9663648697281417	0.9708180336263145	0.9749026448334414	0.9787137281118371	0.9822112218086703	0.9853027267817002	0.988070792451045	0.9905117673024884	0.9926306813606567	0.9944632989229284	0.9960191299269584	0.9972953784086513	0.9983032966972963	0.9990673375198009	0.9995944951663717	0.9999005254751996	1.0             	0.999903286938528	0.9996217530354111	0.9991685685856276	0.9981900833671145	0.9963498712027056	0.9939785750937734	0.9910513266494941	0.9874421760388548	0.9831755819174461	0.9782342997748367	0.9681579356590658	0.956338909859539	0.9483637154875318	0.9407147482236708
    0.5649615015448194	0.7025961272363055	0.7546911350309644	0.7701340045998948	0.7777086666357304	0.7841321934665586	0.7907972192264875	0.7979744259280318	0.8054822599478599	0.8133364801108094	0.8213409501988195	0.8293707532903603	0.8374243653380267	0.8454627682097562	0.853493071892383	0.8615162506943609	0.8694960834297593	0.8773447787691412	0.8851077517451943	0.8927615535216054	0.9002698593648732	0.9076077997262376	0.914783129950603	0.9217220336511873	0.9285318312038078	0.9349451024222056	0.9409609819741691	0.9468236656079059	0.9524580527094918	0.9578069580865498	0.962797186946345	0.9674712115498856	0.971777629937935	0.975816079232596	0.9795440373294422	0.9828616165507376	0.9858555805791629	0.9885206737810187	0.9908606023000626	0.9929132125458803	0.994687908401499	0.9961796258443294	0.9973984961549051	0.998370927141115	0.9991020683380566	0.999607721569186	0.999903286938528	1.0             	0.9999075290002019	0.999638777019035	0.9989291885158672	0.9974381844302633	0.9954003689833401	0.9928000716678589	0.9895226829530178	0.9855858362448795	0.9809704478831355	0.9714364846274351	0.9601127463036742	0.9524074715552593	0.9449756344975785
    0.5603446523479195	0.6977285064318077	0.7498659621301186	0.7653258784248328	0.7728452681733411	0.7791661344211159	0.7857071184490645	0.7927537005903631	0.8001364934999695	0.8078760113978504	0.8157823794706113	0.8237340829858352	0.831730711093046	0.8397341735548759	0.8477517973158669	0.8557845930245942	0.863795997289251	0.871696951615652	0.8795320676987243	0.8872767241271781	0.8948931086998985	0.9023548881997269	0.9096689930528703	0.9167592094944716	0.9237345929595506	0.9303202339188154	0.9365134127771799	0.9425647969065702	0.9483970133534243	0.9539506526337644	0.9591490168848724	0.964035561005827	0.9685557017886421	0.9728135101246066	0.9767640867503924	0.9803002927180422	0.983512947410039	0.9863952295778831	0.9889495477278623	0.9912157563274041	0.9932031489200752	0.9949044481576911	0.9963286826505928	0.997504153469499	0.9984342038526395	0.9991346702801258	0.9996217530354111	0.9999075290002019	1.0             	0.999911799761693	0.9994657020185777	0.9983173478034939	0.9966072641793525	0.9943288044982679	0.9913785651680054	0.9877675199003847	0.9834748365378103	0.9744798878135756	0.9636512355366117	0.9562175579266048	0.9490056878180577
    0.5557807894506003	0.6929276365222609	0.7451145052743405	0.7605952402022783	0.7680621008298031	0.7742823491369304	0.7807006088335608	0.787617114372107	0.7948745880480088	0.8024982609594006	0.8103045161221059	0.8181752795960301	0.8261112779895465	0.8340753980429284	0.8420752189632604	0.850111827618679	0.8581483900082932	0.8660947082436364	0.8739946066428828	0.8818223591180294	0.8895387456102025	0.8971160350250303	0.9045603552256554	0.9117932110725159	0.9189252756559567	0.925674523135267	0.9320364220858278	0.9382677781568024	0.9442890520426934	0.9500387011515707	0.9554366573967443	0.9605273013617676	0.9652529786556191	0.9697220144548286	0.9738872175914949	0.9776344415296551	0.9810584014950058	0.984150751600379	0.9869126313671628	0.9893858284027398	0.9915795224518087	0.9934842807570475	0.9951080498632746	0.9964809608630909	0.9976045921037233	0.9984948041106251	0.9991685685856276	0.999638777019035	0.999911799761693	1.0             	0.999811578814361	0.9989987613716876	0.9976101041481084	0.9956477966236945	0.993019485650012	0.9897296608053826	0.9857558333587134	0.9772953285446182	0.9669603554602637	0.9597992207772343	0.9528095042175305
    0.549024211515443	0.6858352526589565	0.7381059138351764	0.7536233914095248	0.7610157721421813	0.7670884697422118	0.7733249053448583	0.7800473066875987	0.7871164308943005	0.7945645026135202	0.8022172736331489	0.8099618901508324	0.8178008235947606	0.8256985080967457	0.8336629611690144	0.8416954522653509	0.8497588640239275	0.8577615081040807	0.8657460566886859	0.8736852439400465	0.8815378752639067	0.8892742365197754	0.8968992914212217	0.9043313219762213	0.9116832290397416	0.9186629494825138	0.9252633074829119	0.9317497490099724	0.938039666922041	0.944068475232905	0.9497512774863761	0.9551337464510831	0.9601538087115059	0.9649258662011939	0.9693994355022788	0.9734502726601308	0.9771786653242772	0.9805740501913819	0.983635711768626	0.9864082104793991	0.988900549633709	0.9911001611578314	0.9930134029437172	0.9946730442463148	0.9960780855424143	0.997244405194308	0.9981900833671145	0.9989291885158672	0.9994657020185777	0.999811578814361	1.0             	0.9996787042613101	0.9987618017147981	0.9972644266588553	0.9951105554156059	0.9922952489600867	0.9887936953339235	0.9811281519446808	0.9715325562558468	0.9647827007290278	0.9581307688290911
    0.5400763982166232	0.6764603777305862	0.7288553381845964	0.7444295728005651	0.7517281553722711	0.7576076510772984	0.7636031174099259	0.7700660181625515	0.7768810985029319	0.7840898233177964	0.7915305023432615	0.7990973959625266	0.8067953846600101	0.8145911220380746	0.822493317410707	0.8305036031510503	0.838584690653432	0.8466432595100014	0.8547204837651367	0.8627872276036485	0.8707998752756687	0.8787262400378039	0.8865697892509546	0.8942448082423411	0.9018668619786291	0.9091314609167888	0.9160279956885544	0.9228325825631576	0.9294587954667503	0.9358382186707205	0.9418798420254797	0.9476309157176701	0.9530237361226034	0.9581803715336709	0.9630461540402755	0.9674839452364775	0.9716010763614795	0.9753841161054808	0.9788299327087601	0.9819866059295244	0.9848628920321123	0.9874421655524618	0.9897287022720719	0.9917586438557654	0.9935276353104378	0.9950515475041749	0.9963498712027056	0.9974381844302633	0.9983173478034939	0.9989987613716876	0.9996787042613101	1.0             	0.9997015069008295	0.9988152883038119	0.9972869342821177	0.9950993129773149	0.9922247713483812	0.98562084883227	0.9770219145847431	0.9708321024712928	0.964644751394892
    0.5313599218219223	0.6673352097470486	0.719858410505969	0.7354934539161011	0.7427044850630928	0.7483976657147058	0.7541582105176562	0.7603659820281863	0.7669290976015393	0.7738979494089696	0.7811231992093824	0.7885062240890041	0.7960543441377343	0.8037365456341957	0.8115623260431616	0.8195337973558356	0.8276137169179737	0.8357075308588344	0.843854987636466	0.8520253094196748	0.860172727210957	0.8682628094443955	0.8762976174741899	0.8841878286840242	0.8920513112426437	0.8995723709005127	0.9067371273803504	0.9138312954129385	0.9207649841984895	0.927466257516845	0.9338384414471216	0.9399301865088384	0.9456685344885754	0.9511826312720744	0.9564139150005927	0.9612131762409301	0.9656942633318027	0.9698410211810448	0.9736480047541723	0.9771665665933817	0.9804052088934712	0.9833434489109371	0.9859835546013198	0.9883648301181325	0.9904797088094306	0.9923440215480381	0.9939785750937734	0.9954003689833401	0.9966072641793525	0.9976101041481084	0.9987618017147981	0.9997015069008295	1.0             	0.9997056476044865	0.9987851416056712	0.9972097717120705	0.9949493770394732	0.98939217219623	0.981786171343863	0.9761605185601668	0.970446191624891
    0.5226633939380919	0.6582262332891249	0.7108770083597364	0.7265747921776605	0.7337007163520471	0.7392092795628816	0.744735171302573	0.750686303492478	0.7569940082371636	0.7637174587014008	0.7707197145800327	0.7779094071877023	0.7852963686159585	0.7928520678392644	0.8005868954208692	0.8085035617064171	0.8165650725407513	0.8246759825957728	0.8328746550710053	0.8411288479887445	0.8493908424881147	0.8576241267386197	0.8658294127866191	0.8739140517721843	0.8819979389473077	0.8897550528886845	0.897168321999867	0.9045322916198765	0.9117538578429688	0.918757772413723	0.925441986314512	0.9318564212016134	0.9379230925290011	0.9437778447897245	0.949358403092913	0.9545039696114936	0.9593345749452232	0.9638314110080118	0.9679867611217697	0.9718550997485231	0.9754446633678514	0.9787312066268136	0.9817150108355556	0.9844384233663638	0.9868907226602097	0.9890876682486368	0.9910513266494941	0.9928000716678589	0.9943288044982679	0.9956477966236945	0.9972644266588553	0.9988152883038119	0.9997056476044865	1.0             	0.9996862048278021	0.9987242747065379	0.9970818091412464	0.9925847409754444	0.9859947697667698	0.9809526230687583	0.9757325336415982
    0.5136998636239694	0.6488204423346292	0.701594665296142	0.7173557829409312	0.7243947098643654	0.7297136145373789	0.7349971433980297	0.7406816060709012	0.7467220430472831	0.7531864881589466	0.7599508177294849	0.7669312755164808	0.7741403524203068	0.7815522302447506	0.7891783285726152	0.7970220984937381	0.8050470122301391	0.8131570570004993	0.8213892112586593	0.8297099072928098	0.8380696249092432	0.8464298764477508	0.8547900427420514	0.8630543310175555	0.8713444530263071	0.8793246179299258	0.8869745404475032	0.8945971092047214	0.9020961608238643	0.9093932404156362	0.916381040889246	0.9231106677108684	0.9294991754753777	0.9356889482827904	0.9416140597569532	0.9471022240020501	0.9522795222127928	0.9571244756826498	0.9616270609416222	0.9658448275276604	0.9697857258454514	0.9734217152056506	0.9767510427713159	0.9798190824677276	0.9826119059773029	0.9851451663622639	0.9874421760388548	0.9895226829530178	0.9913785651680054	0.993019485650012	0.9951105554156059	0.9972869342821177	0.9987851416056712	0.9996862048278021	1.0             	0.9996751879083656	0.9986773482464154	0.99529386859684	0.9897824895245386	0.9853665322820041	0.9806822022465576
    0.5046676132099696	0.6393115649404221	0.6921935264809117	0.7080132186893575	0.7149633669220886	0.7200909154989452	0.7251292952392774	0.7305426628003564	0.7363096044068526	0.7425068190529852	0.7490230991231841	0.7557824768001505	0.7628001829845859	0.770053286965375	0.7775543563692576	0.78530771831249	0.7932775353508675	0.8013675904437488	0.809613515951195	0.8179806028274508	0.826417736172745	0.8348846160905632	0.8433793481360587	0.8518032693916057	0.8602796451821011	0.8684637446783847	0.8763321231929014	0.8841953005180865	0.891954293219767	0.8995276302898776	0.906802995864457	0.9138325608625392	0.9205286048028569	0.9270397339434456	0.933296522130029	0.9391155645383542	0.9446287155022682	0.9498118678518628	0.9546527058162524	0.9592117354920066	0.9634966066678434	0.9674755330060114	0.9711447214360407	0.9745524878135926	0.9776817118977312	0.9805479045718836	0.9831755819174461	0.9855858362448795	0.9877675199003847	0.9897296608053826	0.9922952489600867	0.9950993129773149	0.9972097717120705	0.9987242747065379	0.9996751879083656	0.9999999999999999	0.9996625755753381	0.9974283794526212	0.9930425949972457	0.9892874648088481	0.985174321046838
    0.49563892192637116	0.6297600250625617	0.682723280289077	0.6985917303845547	0.7054497692839875	0.7103846140586295	0.7151763298478574	0.7203158534157351	0.7258048264908007	0.7317282611714563	0.7379878248266643	0.7445154355709931	0.7513291142917288	0.7584089721249513	0.7657688390607126	0.7734140546518309	0.7813097050991483	0.7893597577565116	0.7975985549672552	0.8059904548340674	0.8144829832679674	0.823034219828896	0.8316410685717618	0.8402023117495689	0.8488424840763734	0.8572088599733502	0.8652749183992735	0.873358007313365	0.881356600136651	0.8891864355962676	0.8967304895749099	0.9040418685308445	0.9110283071732018	0.9178442596644631	0.9244169859622033	0.9305524248322807	0.9363878743073241	0.9418966606133824	0.9470642054206393	0.9519538286784501	0.9565728669336693	0.9608858632608707	0.9648869894995671	0.9686273971827372	0.9720868077329239	0.9752805524712347	0.9782342997748367	0.9809704478831355	0.9834748365378103	0.9857558333587134	0.9887936953339235	0.9922247713483812	0.9949493770394732	0.9970818091412464	0.9986773482464154	0.9996625755753381	1.0             	0.9989494875545123	0.9957366397156127	0.9926781398130222	0.9891733852418679
    0.4804553016511526	0.6135375462223355	0.6665429001064601	0.6824545317112144	0.6891413879843494	0.6937439145954571	0.6981137298274107	0.7027833721182053	0.7077916948863807	0.7132365759669098	0.7190411480830513	0.7251507858205384	0.7315882905173053	0.7383392678738734	0.745419955407679	0.7528377445189657	0.7605598761790322	0.768491624920881	0.7766653113241335	0.7850442625029541	0.7935743233708545	0.8022113401111822	0.810950390568727	0.8196867594077376	0.8285464157968029	0.8371655497960897	0.8455126649327801	0.8539146103009335	0.8622662792911155	0.8704792812227294	0.8784294085515967	0.8861710253812217	0.8936047761933372	0.900894055906587	0.907961002435157	0.9145947141186993	0.920940859197941	0.9269685826611604	0.9326595554045183	0.9380814972847215	0.9432411856666468	0.9480971436557561	0.9526401109214565	0.9569257699846778	0.960928579921326	0.9646634720374755	0.9681579356590658	0.9714364846274351	0.9744798878135756	0.9772953285446182	0.9811281519446808	0.98562084883227	0.98939217219623	0.9925847409754444	0.99529386859684	0.9974283794526212	0.9989494875545123	1.0             	0.9989055248946525	0.9971263885375827	0.994755390608054
    0.4665577806106918	0.598403878506001	0.651272488616227	0.6671459645558406	0.6736389748265892	0.6779159643623411	0.681882322695999	0.6861027149565985	0.6906474122690361	0.6956241260740237	0.7009752837255605	0.7066587908119534	0.7127018840584514	0.7190957215320044	0.7258591362020305	0.7330018963231318	0.7404940872840479	0.7482436206491982	0.7562811715716123	0.764569897528592	0.7730549715291241	0.7816908972750396	0.790471360171137	0.7992895740687711	0.8082718460390749	0.8170475201765646	0.8255807970316765	0.8342044804370604	0.8428111665345721	0.8513094658499238	0.8595695904216525	0.8676466244518042	0.8754354532464823	0.8831064727890846	0.8905777372029425	0.8976243097785801	0.9043984869744917	0.9108657399096813	0.9170043459131985	0.9228856280014601	0.9285158036190166	0.9338480391829276	0.9388698798241588	0.9436408694578143	0.9481306591000095	0.9523536686309838	0.956338909859539	0.9601127463036742	0.9636512355366117	0.9669603554602637	0.9715325562558468	0.9770219145847431	0.981786171343863	0.9859947697667698	0.9897824895245386	0.9930425949972457	0.9957366397156127	0.9989055248946525	0.9999999999999999	0.9995734448727834	0.998424542672386
    0.4590736091329627	0.5900605810240787	0.6427329506315694	0.6585281004078171	0.6648862916713264	0.6689687026060999	0.6727019830946465	0.6766641071289309	0.6809405639561212	0.6856430246334252	0.6907241033523794	0.6961485798146592	0.7019460830831666	0.7081110760561335	0.7146640175282227	0.7216162564062979	0.7289399461946866	0.7365453023523675	0.7444622229534309	0.7526542403023816	0.7610666860589208	0.7696537580243903	0.7784085529350265	0.7872238426848379	0.7962255298319624	0.8050412276376782	0.813632944229963	0.8223350716510983	0.831039549696346	0.8396538292516011	0.8480456835421089	0.8562703307059653	0.8642199589191882	0.8720680699151686	0.8797308585868236	0.8869765666579692	0.8939604832538668	0.9006461688552708	0.9070100736517095	0.9131252320890365	0.9189975285971912	0.9245772992321898	0.9298503134550936	0.9348780517902713	0.9396275454893475	0.9441128477285204	0.9483637154875318	0.9524074715552593	0.9562175579266048	0.9597992207772343	0.9647827007290278	0.9708321024712928	0.9761605185601668	0.9809526230687583	0.9853665322820041	0.9892874648088481	0.9926781398130222	0.9971263885375827	0.9995734448727834	1.0             	0.9996349873728057
    0.45319107946862225	0.5833361997980119	0.6357458536577857	0.6514257374591175	0.6576475743003543	0.6615563778552123	0.6650890189351775	0.6688304861767729	0.6728768338694516	0.6773416521025887	0.6821854392845742	0.6873785061998523	0.6929523501780875	0.6989043023961496	0.7052562860510729	0.7120211444252489	0.719173114892374	0.7266249785812636	0.7344060969761107	0.7424806848649093	0.7507946311901258	0.7593022354338332	0.7679962567120419	0.7767696775532769	0.785747581656388	0.7945578484862765	0.8031608456336626	0.8118908638499323	0.8206398077916457	0.8293145879432939	0.8377815143610182	0.8460956971219608	0.854147520396364	0.8621123944010065	0.8699053220798101	0.8772897442460441	0.8844228429238404	0.8912667176600461	0.8977963675408215	0.9040859945136287	0.910141192275905	0.9159100943569669	0.921377013477655	0.9266048491438994	0.9315585262007335	0.9362517303069007	0.9407147482236708	0.9449756344975785	0.9490056878180577	0.9528095042175305	0.9581307688290911	0.964644751394892	0.970446191624891	0.9757325336415982	0.9806822022465576	0.985174321046838	0.9891733852418679	0.994755390608054	0.998424542672386	0.9996349873728057	1.0             

